Rules of Thumb for Decision Models: What Makes Performance Better (or Worse)

Text-focused typed decision models take a text and a list of options and return a probability for each option, but which changes to a request make them more or less accurate? We screened 60 techniques on TypeSafe's Jev, then re-tested the key ones on 12 datasets (8 public, 4 private) with 8 different decision models and 4 additional local models. Our experiments find several behavioural trends that held across models and datasets. Adding nearest-neighbour labelled examples similar to the input added 6 to 11 points on Jev. However, wording changes (personas, politeness, capitals) provided negligible changes in accuracy, often less than 2 points. If the option names were vague or made-up, we find that a one-line description per option added 10.7 to 25.0 points on Jev. However, with clear option names, this description added little. Unsurprisingly, adding incorrectly labelled examples hurt performance. If the pool of examples used for nearest-neighbour input enrichment is contaminated with 30% incorrectly labelled samples, Jev lost 7.0 points and six other models lost 12.6 on average. We provide six do's and six don'ts for boosting the performance of decision models. All our input enrichment techniques and experiments are publicly available at https://github.com/BjBodner/decision-levers.

==> anc/extended_appendix.md <==
# Extended appendix to "Rules of Thumb for Decision Models: What Makes Performance Better (or Worse)"

**Benjamin Jacob Bodner**

*Companion to the paper (2026-11-10; Appendix Y added 2026-11-11 for paper v22), first written under the working title "Information, Not Instructions: What Moves a Typed Decision Model". To be released with the paper and the starter repository (https://github.com/BjBodner/decision-levers). Licence: CC BY 4.0.*

**What this is.** The paper's PDF keeps condensed appendices. This document holds them unabridged: the full claim-evidence map and decision guide (A), the full screen of 60 arms (B.10), the per-dataset and per-cell tables (C to I), the full catalogue of 40 levers that hurt or did nothing (A.3), every worked-example payload (M), all fourteen algorithm listings (N), the attack grammar and search loop (G.6, K), the per-request and per-file reproducibility listings (K, L), the Run 4 item and result tables (O), a longer write-up of the method (P) and of the results with test identifiers (Q), the post-hoc re-analyses on cached data (R), Runs 5 and 6 in full with detail behind the main text (S), the comparison with 76 prior works (T), Run 7 in full (U), Run 8 in full (V), the round-17 statistical re-analyses (W), the round-18 re-analyses of Runs 7 and 8 (X) and Run 9, the leakage check on four private synthetic datasets, with the names experiment (Y).

**How to read the references inside it.**
* The letters and subsection numbers are those used in the paper, so "Extended Appendix E.3" in the paper is subsection E.3 here. Inside this document, "Appendix X.Y" means subsection X.Y of this document.
* "Section N", "Table N" and "Figure N" name the paper's sections, tables and figures. In the current paper (v20), Table 1 compares the study with prior work, Table 2 states the rules, Table 3 gives the scope of the runs, Table 4 collects the Jev results, Table 5 summarises the cross-model evidence, Table 6 lists what did not work, Figure 1 is the cross-model overview and Figure 5 the Run 5 results. In the paper (from v19), Run 8's tests carry the prefix R8- (R8-N1, R8-T2, ...); this appendix keeps the bare names N, T, L, S, W, H and D for Run 8 inside Appendix U and V only. Parts of A to T were written for earlier layouts, in which Table 4 was the 5-per-class comparison, Table 5 the Run 5 table, Table 6 the Run 4 mechanism check, Figure 1 the overview of Runs 1 to 4, Figure 6 the mechanism fit, Figure 7 the decision flow, Section 7 the mechanism and placement test, Section 8 "What hurts" and Section 9 the recommendations. These are now the paper's Table E.4, Table H.4, Table I.13, Figure A.1, Figure I.13 and Figure A.2, Appendix I.13 with Section 4, Appendix A.3 and Table 2. Where older text and the paper differ, the paper is current.
* **Rule labels.** Text written before v17 uses an eleven-rule numbering. Its Do 1 to Do 3 and Don't 1 to Don't 2 keep their labels; its Do 4 covers the paper's Do 4 (about 5 labels per class) and Do 5 (about 100); its Do 5 is Do 6; its Don't 3 (rare classes) is Don't 5; its Don't 4 (security) is Don't 6; its Don't 5 (class-mix shift) is part of Don't 2; and its Don't 6 (unchecked examples in option descriptions) is Don't 4 (placement). The paper's Don't 3 (wrong labels on one rival) is new in v17.
* **Status changes after round 17 (Appendix W).** T3a (dense prompt vs fixed vote, tweets) is now observed, because it fails a small-cluster correction, and T8 (packed questions) is fragile; older text that calls them confirmed predates this.
* **Paper v20.** The paper now has a Section 7, "What didn't work, or didn't move the needle" (Table 6); its Limitations are Section 8 and its Conclusion Section 9. Table 2 has a Status column, and Do 5 reads "At 100 per class, prefer the prompt unless privacy rules it out" (latency does not separate the designs). The paper numbers the post-hoc re-analyses 1 to 3; they are rounds 16, 17 and 18 here and in the `r16_`, `r17_` and `r18_` files. The paper prefixes Run 7's tests with R7- (R7-E5a to R7-E7c), as it does Run 8's with R8-, and writes the evidence tag E ("exploratory") as O ("observed"); this document keeps E5a to E7c and tag E. "Fresh" items in the paper and here mean items this study had never sent to any model; they come from public benchmarks. Figures 2 and 5 and Figures A.1 and A.2 are redrawn in v20 (`v1_anatomy_v8`, `fig_crossmodel_v3`, `fig0_hero_v9`, `v5_rules_v8`); the paper's references [101] to [105] are [E23], [E17], [E25], [E76] and [E16] here.
* **Paper v22.** A new Section 7, "Is it leakage? Four held-out synthetic datasets", reports Run 9 (Appendix Y here), with its Table 6 and Figure 6. The later sections move up by one: "What didn't work" is now Section 8 with Table 7, the Limitations Section 9 and the Conclusion Section 10. Text below that names "Table 6" or "Section 7" for what did not work, or "Section 8" and "Section 9" for the Limitations and Conclusion, refers to v20 and v21. Do 2 now reads "Name options by what they do, and add a one-line description, above all for unfamiliar, invented or brand-like names"; the rescue of cryptic ids by definitions is no longer a headline result and is collected in the paper's Appendix A.5. Figures 1, 2 and 5 are redrawn (`fig1_main_v11`, `v1_anatomy_v9`, `fig_crossmodel_v4`): Figure 1 drops the definitions bar and adds the one-rival penalty, and Figure 5 drops its definitions panel.
* **Status change after round 18 (Appendix X).** Run 8's W4 (shuffled shares on LEDGAR) is now observed, because it fails the wild-cluster re-check (Holm 0.093); older text in Appendix V that calls it confirmed predates this. No other Run 7 or Run 8 decision or transfer count changes.
* Older text labels the findings R1 to R3 (the paper's Findings 1 to 3) and the guide's rules 0 to 11 (mapped onto Do 1 to Don't 6 in the paper's Appendix A.2), and uses "descriptive", "not confirmed" and "exploratory" for the paper's "secondary", "not shown" and "observed" (paper Appendix P.1).
* Tables and figures keep their labels (for example Table I.1, Figure C1), the same labels the paper uses for the ones it keeps.
* Image paths are relative to this file (`figures/`).
* **Citations.** [1] to [68] are the paper's references, with the same numbers. Works cited only here are numbered [E1] onward in the list at the end. The paper's references from [69] on (vendor documentation and later additions such as Beno, Steiner et al., Halterman and Keith, Cobbina and Zhou) are cited here by name, or as "the paper's [69]".

---

## Extended Appendix A. Claim-evidence map, extended decision guide, catalogue of what hurts, and mechanism status

**A.1 Claim-evidence map.**

**Status labels:**

* **C1**: confirmed by the pre-registered rule in Run 1.
* **C2**: confirmed by the pre-registered rule in Run 2.
* **C3**: confirmed by the pre-registered rule in Run 3 (gold-class clusters).
* **C4**: confirmed by the pre-registered rule in Run 4 (gold-class clusters; frozen internally, not deposited).
* **Secondary**: a pre-specified secondary estimate of Run 3 or Run 4, with no decision. An interval too wide to decide is "inconclusive", never a "tie".
* **C1 secondary**: a pre-specified secondary metric of Run 1, with no multiplicity control.
* **Not confirmed / not shown**: a pre-registered test that failed. A failed low-powered test is "not shown", never "no effect".
* **E**: exploratory. This covers development data, and post-unsealing analyses of test items ("E, test items").

"Item-level only" means the claim passed its pre-registered test with the near-duplicate (item-level) clusters but not with gold-class clusters (Appendix I.7): every Run 2 pass except the two-class cascade G1c, and Run 1's T3b, T5a-b, T6 and T7b. Since round 16 such claims are tagged **E, item-level only** and are not counted as confirmed: a stress test with class-level effects showed item-level intervals reject 38 to 46% of true nulls at a nominal 5%, against 5.5% for class-cluster intervals with 49 or more classes and 7 to 11% with 8 to 20 (the paper's Section 2.3; `r16_e1_stress_null.csv`). Run 3's and Run 4's decisions use gold-class clusters. Non-inferiority is reported as "no more than X points below", never as equality.

| Claim | Evidence | Status | Where |
|---|---|---|---|
| Retrieved neighbours raise accuracy at 80 to 100 labels per class (Banking77, CLINC150, tweets) | T1a-c | C1 | §4; Table I.1 |
| The dense prompt is equivalent (±2) to the fixed vote on Banking77 + CLINC150 | T2: pooled +3.0 [+2.4, +3.7] | not confirmed (not equivalent) | §5; I.1 |
| Same-split sampling explains part of the CLINC150 development parity | I.10 | E, test and development items | I.10 |
| The prompt beats a fixed vote that is weaker than bare Jev (tweets, CFPB, ToxicChat) | T3a-c | C1 (T3c, two classes); T3a E (passed C1; fails the wild-cluster class check, Appendix W); T3b E, item-level only (passed C1) | §5; I.1 |
| Relabelling the three nearest shown neighbours hurts | T4a-b | C1 | §4; C.10 |
| Relabelling the nearest three hurts more than relabelling three random shown ranks with the same correct-label evidence displaced | G3: +1.2 [−0.4, +2.7], 938 matchable items, power .35 | not shown | §4; I.3, I.9 |
| The harm scales with gold evidence displaced (about 21 and 10 points per example); residual extra top-3 harm on tweets +4.4 [+2.1, +6.7] | C.10 | E, test items | C.10 |
| A planted dose of wrong labels: accuracy falls with each of one, two and three of three gold-labelled shown examples relabelled (slope −12.3 [−13.3, −11.3] per example; every step negative) | H2 | C3 (slope; monotone qualifier) | §4; I.12 |
| The cumulative costs are 2.9, 11.4 and 38.2 points (steps −2.9, −8.5, −26.8), so the loss grows as the last correct example is relabelled | H2 steps | pre-specified secondary description; the growth is not tested in Run 3 | §4; I.12 |
| Deleting k gold examples costs less than relabelling them to distinct rivals (mean over k = 1 to 3; at every k) | X3a: +13.1 [+11.7, +14.7] | C4 | §4; O |
| Relabelling to one rival costs more than to distinct rivals (k = 2, 3) | X3b: −13.2 [−14.7, −11.7] | C4 | §4; O |
| Deletion alone shows the jump at the last correct example | X3c: +10.1 [+7.5, +12.7] | C4 | §4; O |
| The Section 7 model predicts the sign of X3a-c but about half of the X3a and X3b effects (+7.0 and −6.7); it predicts X3c's size (+11.7) | `r14_x3_mechanism_prediction.csv`, Table 6 | E (no refit) | §7 |
| True class shares beat the most distant of 200 sampled share permutations | T5a-b | E, item-level only (passed C1; class-cluster p .145, .166) | §4; C.8 |
| True shares beat no shares | G2: +1.9 [+1.1, +2.7] | E, item-level only (passed C2; class-cluster p .20) | §4; I.3 |
| Post-hoc correction matches or beats stating shares | C.8 | E, test items | §4; C.8 |
| This persona, capitals prefix and politeness prefix are each equivalent to bare (±2) | T6 | E, item-level only (passed C1, paraphrase-averaged with item-level clusters; fails with class clusters through politeness on tweets; Table I.3) | §3; I.7 |
| Ten further personas and politeness prefixes stay within ±2 | D.1 | E, test items | §3; D.1 |
| Five personas and five politeness prefixes, under three paraphrases, are each equivalent to bare (±2) on four datasets | H1: persona −0.3 [−1.0, +0.3], politeness −0.1 [−0.5, +0.4] | C3 (stimuli, paraphrases and classes resampled) | §3; I.12 |
| H1 per paraphrase and per stimulus: four-dataset means −0.40 to +0.20; largest dataset × stimulus cell 1.83; one dataset × paraphrase cell −2.2; 4 of 120 stimulus × paraphrase cells beyond ±2 | `r13_a3_h1_cells.csv` | E, test items (no multiplicity control) | §3; I.13 |
| MetaTool descriptions help readable names; ids + descriptions no more than 2 points below names + descriptions | T7a-b | C1 (T7a); T7b E, item-level only (passed C1 paraphrase-averaged with item-level clusters; query-generation confound) | §4; C.9 |
| Paraphrased and blind definitions reproduce the id result | C.9 | E, test items | §4; C.9 |
| Blind definitions restore cryptic ids (> +10) and are no more than 2 points below names with definitions on MASSIVE, LEDGAR and CFPB | H3: +73.2 [+63.2, +83.5]; −1.1 [−1.8, −0.5] | C3, not consistent across datasets (LEDGAR −2.4) | §4; I.12 |
| A probe packed with 7 unrelated questions stays within ±2 of the probe alone | T8 | C1, paraphrase-averaged (also with class clusters; Appendix R.4); fragile: fails the 29-test correction and both stress calibrations (Appendix W); Run 8 W2 within ±2 with five wordings | §3; D.4 |
| No decision changes under one Holm correction over all 21 tests of Runs 1 and 2, or over all 24 tests of Runs 1 to 3; over all 29 tests of the four runs, T8 and H3 would no longer be rejected (adjusted p .052, .070) | I.11; `r14_holm29.csv` | E (re-analysis) | P.4; I.11 |
| Retrieval raises ToxicChat toxic-class recall (40.4% to 69.3%, two-call figures) | Run 1 secondary | C1 secondary | §5; I.1, E.7 |
| Recall at precision 0.9 rises with retrieval (0.24 to 0.53 on Run 1 items; 0.12 to 0.48 on fresh items) | E.7 | E, test items | E.7 |
| A classifier-first cascade is no more than 1.5 points below full kNN-20 in accuracy on ToxicChat at 8.2% sent | G1c | C2 (non-inferior, accuracy only) | §5; I.3 |
| The same cascade loses toxic precision (−7.3 [−13.8, −1.1]) and ranking quality (recall at precision 0.9: 0.08 against 0.48) | E.7 | E, test items | §5, §8; E.7 |
| Cascade on tweets (+1.2 [−0.3, +2.7]) and CFPB (−1.1 [−2.5, +0.4]) | G1a, G1b | pre-specified estimates, no decision | I.3 |
| Cross-fitted cascades lose 0.5 to 0.75 points at 1.7 to 31.6% sent | E.6 | E, test items | E.6 |
| At 5 labels per class, kNN-20 beats bare Jev and a tuned classifier (tweets, CFPB) | G4a-b | E, item-level only (passed C2) | §5; I.3 |
| At 5 labels per class, kNN-20 beats the strongest local classifier tried on Run 2 items (nearest centroid, +16.4); a post-hoc bare × centroid product beats kNN-20 (−2.1) | Table 4, E.4 | E, test items | §5; E.4 |
| At 5 labels per class on four more datasets, kNN-20 leads bare Jev (+2.1 [+0.0, +4.1]), a tuned classifier (+10.8 [+7.4, +15.0]) and the nearest centroid (+12.0 [+8.1, +17.9]) | H4 | Secondary (class clusters) | §5; I.12 |
| At 5 labels per class the prompt's lead over local classifiers holds on macro-F1 (+14.0 to +25.9 Run 2; +7.7 to +30.5 Run 3) | `r13_a4_macro_f1.csv` | E, test items | §5; I.13 |
| Bare × vote × tuned classifier is no more than 1.5 points below the kNN-20 prompt on tweets + CFPB | G5: +1.4 [+0.3, +2.5] | E, item-level only (passed C2 as non-inferior; class-cluster p .052) | §5; I.3 |
| The same combination trails kNN-20 on Banking77, CLINC150 and ToxicChat (not non-inferior on ToxicChat) | E.3 | E, test items | §5; E.3 |
| On new topical sets (LEDGAR, new CFPB rows) the combination minus kNN-20 is +0.1 [−2.1, +1.5]; on MASSIVE and MetaTool +0.6 [−0.7, +2.0] | H5, H5i | Secondary (class clusters); inconclusive | §5; I.12 |
| At 5 labels per class, one bare call × a tuned classifier is non-inferior (−1.5) to the kNN-20 prompt on fresh MASSIVE, LEDGAR, MetaTool | X1a: −0.64 [−1.66, +0.35] | not shown (Run 4) | §5; O |
| At 100 labels per class, the G5 product is non-inferior (−1.5) to the prompt on the same datasets | X1b: −0.73 [−1.63, +0.14] | not shown (Run 4) | §5; O |
| Run 4 secondaries: prompt minus bare at 5 per class +2.9 [+0.7, +4.9]; tempered product −0.4 [−1.2, +0.3]; bare × centroid −0.5 [−1.9, +1.2]; SuperICL below the prompt at 5 per class; CFPB time split: prompt +0.05 over bare, product 10.9 below the prompt | `run4_secondary.csv`, `run4_timesplit.csv` | Secondary (Run 4) | §5; E.9 |
| The G5 difference across six pool draws: −1.0 to +0.75 (above −1.5 in all six; sign not stable) | `run4_x2.csv` | Secondary, descriptive (Run 2 items) | §5, §10; E.9 |
| A tempered combination (exponents cross-fitted on gold) closes the gap on Banking77 and Run 2 ToxicChat but not CLINC150 | `r13_a2_tempered_combination.csv` | E, test items | §5; I.13 |
| At 100 labels per class the combination's macro-F1 is within −3.1 to +1.0 of the prompt's, but its recall on CFPB's smallest class is 10 to 16 points below the prompt's lowest | `r13_a4_macro_f1.csv` | E, test items (intervals cross 0) | §5; I.13 |
| Every configuration costs $0.0008 to $0.13 per 1,000 decisions at list price | `r13_a5_dollars.csv` | E (descriptive) | §5; I.13 |
| At 80 to 100 per class the prompt ranges from 1.2 points behind a fine-tuned encoder to 5.8 ahead of a tuned classifier; on fresh items the G5 combination beats the fine-tuned encoder by 3.5 | E.3 | E, test items | E.3 |
| Labels-only shortlist within 2.2 and 2.4 points of kNN-20 at about 5% of the tokens | F.2 | E, test items | §9; F.2 |
| Three related questions pack into one request, 51% fewer tokens | F.3 | E, test items | §9; F.3 |
| Retrieval gain follows intent-style names and short texts, not headroom | C.4 | E | C.4 |
| Shortlist and vote carry 20 to 61% of the development gain | C.1 | E | §4; C.1 |
| Prompt leads development baselines at 1 to 5 per class on topical sets | Table E.1a | E | E.1 |
| A tuned classifier is level at 20 per class on all 77 Banking77 intents; crossing at about 9 per class on Banking77-20 | E.1 | E; the Banking77-20 crossing is provisional (selected subset) | E.1 |
| Examples override misleading names on short intents; names win on topical text | Table C.9 | E | C.9 |
| Top-10 averaging resists one or two poisoned plants on Banking77-20, not three; on tweets it is as fragile as the prompt | C.12 | E | C.12 |
| Score-blind best-of-100 defeats the three prompt-level defences (label-preserving lower bounds 15 to 55%; raw 68 to 100%) | G.2, G.3 | E | §8; G.2, G.3 |
| The screen's rule promotes or flags 12 of 53 content-free arms without a floor | Appendix P.2, B.2 | E (descriptive) | P.2; B.2, B.10 |
| Open option-scored models move towards Jev's retrieval effects with size but stay smaller (Banking77-20 retrieval +4.2 → +10.8, top-3 −6.7 → −14.2; CFPB retrieval −26.7 → −3.3; tweets −9.2 → −4.2); the CFPB wrong-label effect does not; shares and names replicate at 0.5B, abstract-id recovery and definitions do not; bare accuracy rises with size | Appendix H | E (scoping only; scale trend, no Jev-specificity claim) | §6; H |
| Four core arms on Jev 1.14 stay within 2.5 points of Jev 1.13 in point estimate on the same items (CFPB, MetaTool) | I.12 | Secondary (Run 3 block) | §6; I.12 |
| Forty harmful or useless levers (wrong information, unusable information, accuracy-only comparators, false security, method traps) | Table A.3 and the appendices it names | mixed: each row tagged | §8; A.3 |
| Pre-defined benign wrappers stay within ±2, but natural answer-preserving context, adversarial suffixes, reworded rules and option names that conflict with their definitions move Jev | T6, T8, H1; [53; 26; 43; 44] | C1 (T8) and C3 (H1) for the wrappers, T6 E, item-level only; cited, not tested here, for the rest | §3 |
| A four-parameter prior × similarity-weighted-evidence model, fitted on Runs 1 and 2 of four datasets (CFPB is in both the fit and the test set), tracks Run 3's pooled dose curve within 1 point for k ≤ 2 and overstates the k = 3 loss by 5.9; it fails per dataset (3 of 4), on tweets T4 and on planted twins | `r13_a1_mechanism_fit.csv`, Figure 6 | E (fitted descriptive model; form fixed before fitting, not deposited) | §7; I.13 |
| The circuits behind the model (anchors, kernel weighting, induction heads) operate in Jev | Table A.4; open-model studies | Inferred (interface and training objective documented [62]) | §7; A.4 |

**A.2 The extended decision guide.** Section 9 condenses these rules; they are kept here because several carry scoping conditions that the short guide omits.

> **Rules for Jev 1.13.** **C1**/**C2**/**C3**/**C4** = confirmed in Run 1/Run 2/Run 3/Run 4; **E** = exploratory. "Paraphrase-averaged" = holds for accuracy averaged over the two tested wordings (Appendix I.7); "E, item-level only" = the pre-registered test passed only with item-level clusters, not under class clustering, so it is reported as observed (Appendix A.1).
>
> 0. **First** pin the model version and hold out labelled items de-duplicated against your pool; our 29 tests used 400 to 7,418 unique items, and the non-inferiority tests that passed used 1,000 to 3,424 (Appendix R.7). Appendix B.5 gives detectable effects at 400, and Appendix R.2 shows what 100 to 800 held-out items can and cannot decide. (E)
> 1. **At about 5 labels per class**, retrieved neighbours beat bare Jev by 2 to 4 points and a tuned classifier by 16 to 17 on tweets and CFPB (E, item-level only: G4), and on four further datasets by +2.1 [+0.0, +4.1] and +10.8 (+12.0 over the nearest centroid; secondary, H4); a bare Jev × nearest centroid product beat the prompt post hoc on Run 2 items, but on Run 4's fresh items the pre-registered bare × classifier product was not shown non-inferior (X1a) and bare × centroid was −0.5 [−1.9, +1.2] (secondary). (E)
> 2. **At about 100 labels per class**, compare one bare call combined locally with a vote and a tuned classifier against the retrieval prompt on your own held-out data. On tweets and CFPB it was no more than 1.5 points below the prompt (non-inferior) at a quarter to a half of the tokens, with no pool text sent (E, item-level only: G5; class-cluster p .052). On four further datasets the estimate was inconclusive (H5, H5i, secondary); on three more (MASSIVE, LEDGAR, MetaTool) non-inferiority was not shown (Run 4: X1b, −0.73 [−1.63, +0.14]); it trailed by 0.8 to 1.5 points on Banking77, CLINC150 and ToxicChat (E); on CFPB its recall on the smallest class was about 10 to 16 points below the prompt's lowest class recall (E; intervals cross 0); and on the CFPB time split with a natural 2025 pool it was 10.9 points below the prompt (Run 4, secondary), or 2.0 below after a label-free re-estimation of the class shares (Appendix R.1). Pooled after the fact over the nine pre-registered comparisons (G5, H5, H5i, X1b), it was −0.03 [−0.53, +0.47], or −0.02 [−0.89, +0.85] with pool-draw variance, and over all 13 multi-class comparisons −0.47 [−0.79, −0.15] (observed; Appendix R.3).
> 3. **If you keep the retrieval prompt at 80 to 100 labels per class**, expect it to beat bare Jev (C1: T1), but benchmark local models: it ranged from 1.2 points behind a fine-tuned encoder to 5.8 ahead of a tuned classifier. (E)
> 4. **If option names are ids or jargon**, add one-line definitions. (C1: T7a, query-generation confound; T7b E, item-level only; C3: H3, LEDGAR 2.4 points below names; E)
> 5. **If class shares are skewed**, use them only when live traffic matches them, and prefer correcting the bare output post hoc with re-estimated shares; stating true shares adds about 2 points over none. Both trade minority recall for accuracy and lost 5 to 8 points under a shifted class mix. (E, item-level only: G2, T5; E)
> 6. **Do not expect politeness prefixes, personas or capitals to help**: all stayed within ±2, and politeness cost about a point under one wording. (E, item-level only: T6; C3: H1; E)
> 7. **For several unrelated decisions about one state**, ask them in one request with the main question last; probe-first cost about a point under one wording. (C1: T8, paraphrase-averaged; E)
> 8. **If positives are rare**, measure precision and recall at your operating point, not accuracy. Retrieval lifted ToxicChat toxic recall from 40.4% to 69.3%. (C1 secondary; E)
> 9. **If pool labels may be wrong or poisoned**, audit the labels of examples likely to be retrieved: relabelling one, two and three of three correct examples shown cost 2.9, 11.4 and 38.2 points (C3: H2 slope; cumulative values descriptive), a wrong label costs more than a deleted example and more again when wrong labels point to one class (C4: X3a, X3b), wrong labels on the three nearest shown neighbours cost 13 to 34 points (C1: T4), and neither de-duplication nor a simple bare-model cleaning rule helped (Appendix C.11; E). G3 did not show a rank effect.
> 10. **If vendor calls must be cut**, let a local classifier answer confident items and send the rest to the prompt, choosing the threshold on the metric of rule 8. The forwarded items are sent with their nearest labelled examples, so a cascade reduces but does not remove egress. On ToxicChat an accuracy-chosen threshold was no more than 1.5 points below the prompt on accuracy at 8.2% sent but cost 7.3 points of precision; one sending 37% lost no measurable precision. (C2: G1c, accuracy only; E)
> 11. **Do not** rely on prompt wording, spotlighting or a field split as a security boundary. (E)

**A.3 Catalogue of harmful or useless levers.** Effects are accuracy points unless stated (Δlogp: change in gold log-probability). Tags: C1/C2/C3/C4 confirmed in Run 1/Run 2/Run 3/Run 4; E exploratory (development data, or test items after unsealing); "E, item-level only" a pre-registered pass that failed with class clusters (Appendix A.1).

**Table A.3.** Harmful or useless levers.

| Action | Effect | Dataset(s) | Tag | Where |
|---|---|---|---|---|
| **Wrong information** | | | | |
| Wrong labels on the 3 nearest shown neighbours, and a planted dose | −33.5 and −13.4; relabelling one, two and three of three gold examples cost 2.9, 11.4 and 38.2 points (steps −2.9, −8.5, −26.8; slope −12.3); observationally about 21 and 10 per gold example displaced; with all three gold examples deleted −19.4, relabelled to distinct rivals −47.0, to one rival −67.2 (Run 4) | Banking77, tweets; MASSIVE, LEDGAR, MetaTool, CFPB | C1 (T4); C3 (H2 slope; cumulative values descriptive); C4 (X3a, X3b ordering; per-arm costs descriptive); E (observational dose) | §4, C.10, I.12, O |
| Wrong labels spread over the 20 shown examples | 40% wrong: −11.4 uniform, −16.8 from a confusable class | Banking77-20 | E | C.10 |
| 30% wrong labels in the pool | −1.8 to −4.9 on four topical development sets (tweets, LEDGAR, CFPB, helpdesk); ToxicChat −1.2, toxic recall 62.4% → 48.6%; Run 8 fresh items: −3.9 uniform, −7.0 confusable (confirmed) | tweets, LEDGAR, CFPB, helpdesk, ToxicChat; Run 8: CLINC150, LEDGAR, MetaTool | E; Run 8 confirmed | C.10; V |
| Planted wrong-label near-copies of queries (poisoning) | 92.2% → 74.0 / 39.3 / 23.5% at 1 / 2 / 3 plants; tweets 74.5% → 25.8% at 3 | Banking77-20, tweets | E | C.12 |
| De-duplicating the pool against synonym-swapped plants | no change at 1 or 2 plants | Banking77-20, tweets | E | C.12 |
| Dropping pool items the bare model disagrees with | 80.0% vs 80.2% for the noisy pool; 73.5% vs 74.1% | Banking77-20, tweets | E | C.11 |
| Shuffled shares (most distant derangement) | −6.8 and −6.2 against true shares | tweets, CFPB | E, item-level only (T5) | §4, C.8 |
| Uniform or inverted shares | uniform vs none −1.5 [−2.3, −0.7] (tweets); inverted Δlogp −0.161 and −0.101 | tweets, CFPB | E | C.8 |
| Training shares under a shifted class mix | −5 to −8 | tweets, CFPB | E | C.8 |
| Deliberately wrong rubric thresholds | followed on 40 of 40 disagreeing item-paraphrases | severity (synthetic) | E | C.14 |
| **Information the model cannot use** | | | | |
| Abstract ids with no definitions | 70.1% → 3.0% (Banking77-20); MetaTool 79.2% → 2.3%; ids alone 2.5%, 3.0% and 24.0% | Banking77-20, MetaTool; MASSIVE, LEDGAR, CFPB | E; C1 arm (T7b control); C3 arm (H3a control) | C.9, I.12 |
| Stating shares for options the model cannot interpret | 14.5% vs 87.1% with definitions; Δlogp −0.19 | MetaTool ids | E | C.13 |
| Stating shares when classes are near-uniform | shuffled = true (Δlogp +0.044 vs +0.046) | Banking77-20 | E | C.8 |
| Definitions on informative names | CFPB Δlogp −0.112; tweets cues −0.138 | tweets, CFPB | E | C.9 |
| Definitions or a near-miss counter-example on top of examples | 85.8% → 82.8% and 90.8% → 88.3%; counter-example 85.8% → 83.0% | Banking77-20 | E | C.9 |
| Model-generated option descriptions | no better than equal-length random words; Δlogp −0.091 vs authored | Banking77-20 | E | C.9 |
| One example per class, or fixed first-k examples | 75.0% → 72.4% (CFPB); 30.1% → 24.5% (helpdesk) | CFPB, helpdesk | E | C.7 |
| 20 random (unretrieved) examples | −5.9 (helpdesk); +0.3 to +3.0 elsewhere vs +3.0 to +6.3 retrieved | four topical sets | E | C.7 |
| kNN at 5 per class on rare classes | −2.3 | UNFAIR-ToS | E | C.13 |
| Retrieval on knowledge-bound tasks and gates | P = 100: +1.0, +0.2, +0.6, 0.0 | When2Call, BFCL gate, FOMC, PubMedQA | E | C.13 |
| Labels-only shortlist on topical text | tweets 70.9% → 69.3% (live); offline −4.5 and −5.6 | tweets, ToxicChat | E | F.2 |
| Re-asking over the model's own top-k options | 77.3% → 75.8 to 76.4%; Δlogp −0.05 to −0.10 | Banking77 | E | F.2 |
| A needle that needs computation in a long state | 78% at 12 sentences → 65% at 1,500 | synthetic | E | D.5 |
| **Phrasing and structure** | | | | |
| Persona, capitals, politeness prefix | within ±2; politeness −0.8 [−1.3, −0.3] on tweets; persona Δlogp −0.022 (E, stimulus pool); five stimuli per lever within ±2 on four more datasets | tweets, CFPB; MASSIVE, LEDGAR, MetaTool, CFPB | E, item-level only (T6); C3 (H1); E | §3, D.1, I.12 |
| An uncertainty rule in the instruction | 92.3% → 89.3% | BoolQ | E | D.2 |
| Option descriptions or examples moved into the state text | descriptions Δlogp −0.057 [−0.095, −0.020]; examples −3.2 points (Δlogp −0.062) | Banking77-20 | E | D.3, B.10 |
| **Comparators that look good on accuracy only** | | | | |
| Judging a rare-positive task by accuracy | bare Jev 94.0% accurate while catching 39.4% of toxic prompts | ToxicChat | E | E.7 |
| Classifier-first cascade with an accuracy-chosen threshold | accuracy −0.2 (non-inferior), toxic precision −7.3, recall at precision 0.9 0.48 → 0.08 | ToxicChat | C2 (G1c, accuracy); E | §5, E.7 |
| Stating true shares on skewed or rare-positive data | accuracy up, macro-F1 .661 → .608 (tweets); toxic recall 39.4% → 33.0% | tweets, ToxicChat | E | C.8 |
| A majority-predicting classifier on imbalanced clauses | beats the prompt by 20.3 accuracy points by predicting "fair" | UNFAIR-ToS | E | E.1 |
| A classifier trained on a balanced pool, deployed at low prevalence | 88.0% vs bare Jev 97.4% (Enron 5%); 83.4% (ToxicChat) | Enron, ToxicChat | E | E.8 |
| 1-NN and small votes | 1-NN −39 to −90 under poisoning; vote over shown labels −76.2 under top-3 corruption | Banking77-20, tweets | E | C.10, C.12 |
| The G5 local combination where it falls short | −0.8 to −1.5 on Banking77, CLINC150, ToxicChat (not non-inferior on ToxicChat, p .25); on CFPB, recall on the smallest class 10 to 16 points below the prompt's lowest (intervals cross 0); not shown non-inferior on MASSIVE, LEDGAR, MetaTool (−0.73 [−1.63, +0.14]); on the CFPB time split with a natural pool −10.9 against the prompt, payday-loan recall 17.3% | Banking77, CLINC150, ToxicChat; CFPB; MASSIVE, LEDGAR, MetaTool; CFPB 2025 → 2026 | E; Run 4 X1b (not shown); Run 4 secondary | §5, E.3, E.9, I.13 |
| Fine-tuning an encoder on 5 labels per class | 20.7 points below the prompt | tweets, CFPB | E | E.4 |
| **False security** | | | | |
| Guard sentence, spotlighting, separate claim field | label-preserving attack success ≥ 38%, 15%, 55% at 100 score-blind queries (raw 68 to 100%) | synthetic tickets | E | G.2, G.3 |
| A closing reminder restating the task | attack success .62 → .64 | synthetic tickets | E | G.1 |
| Trusting a static attack set | field split .12 against static attacks, 1.00 against search | synthetic tickets | E | G.2 |
| Near-miss out-of-scope inputs | AUROC .805 to .918, against .999 for far out-of-scope | Banking77 held-out intents | E | F.4 |
| **Method** | | | | |
| A promotion rule with no magnitude floor | promoted or flagged 12 of 53 content-free edits | 7 development sets | E | P.2, B.2 |
| Reporting a subset chosen from the model's own confusion | +21.3 retrieval gain vs +8.4 mean on random 20-intent subsets | Banking77 | E | C.4 |

**A.4 Mechanism status.**

**Table A.4.** Each effect, the term of the Section 7 model it touches, and the status of the mechanism. "Documented" means stated by TypeSafe [62]; "measured" means observed on Jev, here or by the cited study; "fitted" means captured by the exploratory Section 7 model; "inferred" means carried over from open-model studies or theory.

| Effect on Jev | Term | Evidence here | Mechanism | Status |
|---|---|---|---|---|
| Pre-defined benign wrappers stay within ±2 | none (outside the model) | T6, T8, H1 | typed readout; independent scoring; outcome training | readout, scoring and training objective documented; isolation measured [36]; near-zero weights inferred; selected or adversarial text moves Jev [53; 26] |
| Reworded rules and conflicting names move it | likelihood; prior | none (cited) | the rule is content; a loaded name carries its own prior | measured [43; 44]; mechanism inferred |
| Retrieved examples help | evidence | T1, G4 | kernel weighting [59; 13]; label anchors [60]; induction heads [61] | fitted (pooled; Section 7); circuits inferred |
| Definitions rescue cryptic ids | prior | T7b, H3 | a definition fills an empty anchor [60] | inferred |
| True shares +1.9; post hoc as good or better | prior | G2, Appendix C.8 | Bayes correction [40; 67]; EM correction [18; E73] | EM correction measured [18]; redundancy inferred |
| Wrong labels: a loss that grows with each label in accuracy (convex in accuracy; shape in log-odds not identifiable for Jev) | gold evidence removed, and evidence added to a rival | T4, H2, X3a-c | label following [50; 20; 55]; copying [12; 28] | both channels measured (C4: deletion costs less than relabelling, one rival more than distinct rivals, deletion alone jumps at the last correct example); fitted for the pooled dose (overstates H2's k = 3 loss by 5.9; predicts X3's signs and X3c's size but about half of X3a and X3b; fails per dataset); circuits inferred |
| Label budget | where the prior and evidence are combined | G4, G5, H4, H5, X1a, X1b | product of experts [E77; 19]; a prompt worth hundreds of labels at low budget [22] | inferred; the local combination not shown non-inferior on three further datasets (Run 4) |
| Small open models | evidence without override | Appendix H | copying at every size Olsson et al. trained [61]; override with scale [50; E52] | inferred |
| Alternatives not ruled out | – | – | task or function vectors [63; 64]; implicit gradient descent [66] | not tested |

---

**A.2b The eleven-rule wording before Runs 7 and 8** (paper v16, Section 9, kept verbatim; the current rules and evidence are the paper's Table 2).

These are the rules of thumb, each with the strength of its evidence. Run 5 re-tested Don't 1 and Do 1 to Do 3 on seven other models (Section 6); the other seven rest on Jev 1.13 alone.

**Do**

1. **Do give the model information it lacks.** Retrieved labelled examples added 5.9 to 11.2 points on Jev 1.13 with 80 to 100 labels per class (confirmed), also in a separate labelled block (Run 6), and helped on all six other models that completed Run 5 (transfers; 4 of 7 under one correction across models).
2. **Do define cryptic option names in one line.** Ids with blind definitions were no more than 2 points worse than readable names on average, though LEDGAR fell 2.4 points below (confirmed), so readable names remain better. Against ids alone, definitions transfer (6 of 7; 5 of 7 excluding OpenAI's incomplete cells).
3. **Do check the labels in your pool, and drop what you doubt.** In a realistic pool, 30% wrong labels cost 1.8 to 4.9 points (observed); in a constructed display of three correct examples on easy items, three wrong labels cost 38.2 (confirmed slope). A deleted example costs less than a relabelled one, and wrong labels on one rival cost most (confirmed). Wrong labels hurt every model tested (transfers). Audit the examples most likely to be retrieved first (untested).
4. **Do add labelled examples, and test a local combination as well as the prompt.** At about 5 per class the prompt beat the bare call (observed: Run 2's test passed only at item level; positive in every run), but one bare call combined locally with a nearest-centroid classifier matched or beat it (observed; secondary). At about 100, the combination was not shown to be no more than 1.5 points worse on fresh items, and pooled after the fact it differed by −0.02 [−0.89, +0.85] with pool-draw variance (observed), with lower worst-class recall (secondary). Choose on privacy, latency and small-class recall.
5. **Do confirm before you ship, on the model and version you deploy.** Use held-out items de-duplicated against the pool, content-free controls, an analysis fixed in advance and a minimum effect size for any screen. In resamples of our runs, 100 to 200 held-out items put the prompt ahead of the bare call 79 to 97% of the time but ranked near-tied designs correctly only 56 to 64% of the time, and both rates are optimistic (observed).

**Don't**

1. **Don't expect persona, politeness, capitals or packed unrelated questions to help; remove them.** All stayed within ±2 points on Jev 1.13 (persona and politeness confirmed in Run 3, packed questions in Run 1; capitals in Run 1 only, observed, item-level only, though within ±0.5 with classes resampled), and persona and politeness did on 4 of 7 other models, with two inconclusive (partially transfers); on OpenAI's model politeness cost 1.4 points. Reworded rules and renamed options are content, so test them [43; 44].
2. **Don't state class shares that live traffic doesn't match; prefer applying shares after the call.** Shuffled shares cost 6.2 to 6.8 points and true shares gained only 1.9 (both observed, item-level only); stating shares cut toxic recall from 39.4% to 33.0%, and applying them after the call did better (observed).
3. **Don't judge rare classes by accuracy.** A cascade that passed on accuracy lost 7.3 points of toxic-class precision (observed). Measure precision and recall at your operating point.
4. **Don't treat prompt wording as a security boundary.** A guard sentence, spotlighting and a separate claim field all fell to simple search (observed).
5. **Don't carry class shares across a class-mix shift: re-estimate them.** When the complaint mix changed abruptly between a 2025 pool and 2026 traffic, the uncorrected local combination lost 10.9 points; re-estimating shares from unlabelled live items cut that to 2.0 (secondary; correction observed; one dataset with a source break). Then check small-class recall.
6. **Don't write unaudited examples into option descriptions.** If pool labels may be wrong, put the examples in a separate labelled block. On Jev 1.13 and Run 4's items, wrong labels aimed at one rival cost 13.2 points more than spread ones inside the descriptions and 6.8 more in a block (confirmed in Run 6), with no clear difference for clean examples (secondary). The difference rests on two of three datasets, neither label-name repetition nor description length was controlled, and other models were not tested.

## Extended Appendix B. Method, null calibration and the full screen (development, exploratory)

**B.1 Related work in full.** The positioning paragraph of Section 1 compresses the following list.

**What is not new.** Most effects we confirm were known; we confirm them under stricter controls.

* Retrieved demonstrations help [25; 39; 10; 31], including on Jev 1.13, where retrieved precedents raised exact policy selection by 5.2 to 22.2 points with a compact request rendering and 4.4 to 16.9 with the full rendering [29].
* Wrong labels hurt when demonstrations are similar to the input [55; 20; 31; 12], unlike the small effect of random labels on random demonstrations [32], as kernel and nearest-neighbour accounts predict [13; E39].
* Personas and polite wording do little for accuracy [56; 2; 30], personas can hurt [E33] and change generative models' behaviour [E81], and impolite wording, which we did not test, can hurt [54]. Models can learn as well from misleading instructions as from good ones [E67]. Packed unrelated questions do not interact on Jev [36].
* Prompting against supervised models at equal labels is well studied: a prompt is worth hundreds of labelled examples at the low end [22], and fine-tuning catches up as labels grow [33; 9; E10]. At 5 shots on BANKING77, LLaMA-65B scored 87.7 against 79.9 for SetFit and 81.5 for DeBERTa [31]. Retrieval from small annotated pools [E62] and many-label in-context learning [E40] are studied, and trained classifiers beat zero-shot typed models given about 200 labels [27].
* Our comparators are known constructions: classifier-first cascades [46; 37] (FrugalGPT cascades language models [E15]), and the product rule for combining classifiers [19]; kNN-LM and kNN-Prompt instead interpolate linearly [E32; E60]. Label-shift correction from black-box outputs [40; 1; 67] is the post-hoc form of the shares lever.
* **The main missing comparator for R3 is SuperICL** [65], which places a small fine-tuned model's prediction and confidence next to the input in the prompt, so the large model can accept or override it. It sits between our two options, "combine locally" and "combine in the prompt": the classifier's evidence enters the request, but no pool text does. Run 4 tested it as a secondary estimate, with the classifier's label and confidence appended to the instruction (Section 5; Appendix E.9).
* Accounts of how in-context learning works include implicit Bayesian inference [59; 68], kernel regression [13], label-word anchors and induction heads [60; 61; E79; E80], task and function vectors [63; 64], implicit gradient descent [66] and the in-weights versus in-context trade-off [E78]. Section 7 uses the first two to motivate its evidence term and treats the others as alternatives.
* Retriever-only baselines exist for retrieval in-context learning [31; E69; E9]. Most evaluations of typed decision models are zero-shot [E19; E63; E3; E61; 43]; fixed examples and counterexamples raised recall on all 21 available hosted decision models and 2 prompted general models [E8], and trained classifiers beat zero-shot typed models given a full split [E54].
* Pre-registered or pre-specified designs already exist on Jev [36; 27; 18; 3; 51], and our statistics are standard [E35; E49; E12; E14; E48; E36; E34; E64; E28].

**B.2 Promotions of content-free arms.**

* **In-sample:** 23 arms on Banking77-20, severity, BoolQ [7] and tickets.
* **Held-out:** 30 arms on tweets, LEDGAR and CFPB, including length-matched random padding.
* Arms that only swap the order of the two paraphrases equal their control after averaging, and are excluded (three per set).

The flagged arms, recomputed from the result files, are:

* in-sample (7): promoted are whitespace (Banking77-20), reference tag (severity), content-free lead-in (tickets) and second paraphrase (Banking77-20); flagged as harmful are content-free lead-in (severity), reference tag (BoolQ) and whitespace (BoolQ);
* held-out (5): reference tag (LEDGAR) and random padding of 25 and 60 words (LEDGAR, CFPB).

| Rule | In-sample, 23 | Held-out, 30 | Pooled, 53 |
|---|---|---|---|
| Original rule as coded, both directions | 7/23 (30%; Clopper-Pearson 13-53%) | 5/30 (17%; 6-35%) | 12/53 (23%; 12-36%) |
| + floor 0.03 | 1/23 | 2/30 | 3/53 |
| + floor 0.04 (adopted for the screen) | 0/23 (upper bound 14.8%) | 0/30 (upper bound 11.6%) | 0/53 (upper bound 6.7%) |

![Figure B1. Development data only. The 23 in-sample content-free arms (blue) and 8 planted wrong-label arms (red), with 90% item-bootstrap intervals of the change in gold log-probability; markers show the 7 content-free arms the rule without the 0.04 floor promotes or flags. The band is the 0.031 in-sample maximum null.](figures/fig7_null_calibration_v2.png)

**Figure B1.** Null calibration (development data only; Appendix P.2).

A symmetric version of the rule flagged 11, and the identical resend was not among them. The largest null effects are 0.0308 in-sample and 0.0345 held-out (random padding of the instruction on long CFPB narratives). An earlier floor of 0.03 left 1 of 23 and 2 of 30; it was raised to 0.04, just above both maxima, so the 0 of 53 is circular.

These promotions are small real effects of surface form, not Type I errors: some edits (a second paraphrase, random padding of long narratives) change the stimulus. Two survive whole-study Holm at item level: a content-free lead-in on the severity task and a reference tag on BoolQ. Moving the log-probability clip from 0.005 to 0.001 or 0.01 changed 22 of 283 arm decisions.

**B.3 Interval rule with a leave-one-dataset-out margin** (both directions, with the flip and sign conditions). The second column is the margin chosen on all 53 nulls. The leave-one-dataset-out folds use that margin or a smaller one chosen without the held-out dataset, and the third column counts their held-out promotions of content-free arms (effects below any practical margin, not Type I errors).

| Metric | Margin on all 53 nulls | Leave-one-dataset-out held-out promotions of content-free arms (of 53) | Planted wrong-label arms detected (of 8) |
|---|---|---|---|
| log, clip 0.001 | 0.0179 | 3 (5.7%) | 2 |
| log, clip 0.005 | 0.0129 | 4 (7.5%; 2.1-18.2%) | 3 |
| log, clip 0.01 | 0.0082 | 3 | 3 |
| log(p + 0.01) | 0.0090 | 3 | 3 |
| change in gold probability | 0.0072 | 3 | 4 |
| Brier gain | 0.0030 | 3 | 3 |
| accuracy | 0.00125 | 3 | 3 |

**B.4 Planted effects.** We replaced a fraction of 60 fixed example labels with wrong ones, with two seeds per level. The change was detected 0 of 2 times at 2% and 5%, 1 of 2 at 10% and 2 of 2 at 20%. This is a demonstration, not a power curve.

**B.5 Minimum detectable effect** (80% power, accuracy points, n = 400 unless stated).

* At the screen's 90% interval: 0.6 (LEDGAR) to 2.4 (Banking77 subsets and all 77), and 5.0 for helpdesk.
* With Holm over 319 tests and class clustering: 1.2 (LEDGAR), 2.9 (CLINC150), 4.9 (tweets), 5.8 (CFPB), 7.7 (Banking77 subsets) and 24.7 (helpdesk).

**B.6 Whole-study multiplicity and counts.** The screen ran about 60 technique types. Across datasets and directions they give 319 informative comparisons for the multiplicity analysis, and the clip analysis scored 283 arm decisions. The two counts come from different analysis files whose arm sets overlap but are not identical.

p-values come from item-level t-tests and from class-clustered CR1 standard errors with a class bootstrap (2,000 draws). The cluster p is used for sets with at least 8 classes. Of 319 comparisons, 116 survive Holm and 167 Benjamini-Hochberg at item level. With class clustering, 44 and 93 survive (median standard-error inflation 1.67).

On the development data, phrasing arms had Δlogp intervals inside ±0.03 in 12 of 12 comparisons at item level and 8 of 12 with class clustering. Persona, tie-break and format components were inside ±0.03 in 9 of 9 and 5 of 9.

**B.7 Paraphrases.** Ten arms run with four paraphrases had identical promotion decisions with two paraphrases and with four (Kendall's W 1.000). Baseline accuracy moved 1.3 points across four Banking77-20 paraphrases and 5.3 on the severity task.

**B.8 Duplicates.** Development items with a labelled twin in the 100-per-class pool: CFPB 10.0%, LEDGAR 5.5%, Banking77 all 77 3.8%, tweets 3.3%, ToxicChat 1.3% and helpdesk 1.0%.

Two procedures are used, and they give different numbers. *Twin-dropping* removes development items with a pool twin at cosine 0.9 from the original split. It cut the TF-IDF kNN-20 gain at P = 100 as follows:

* CFPB: from +5.0 to +2.1 points (400 → 360 items);
* tweets: from +6.2 to +4.7 (400 → 387 items).

Train-test overlap is a known source of inflated scores [E38; E20]. *Rebuilt splits*, the second procedure, keep near-duplicate clusters on one side of a new split; the rows labelled "de-duplicated" in Appendices C and E use them. Items retained: tweets 79.8%, LEDGAR 78.0%, CFPB 87.8%, helpdesk 68.2% and ToxicChat 93.2%.

**B.9 Interface, pre-registration, statistics and status in full.** These paragraphs give the details that Section 2 compresses.

*Accuracy* for an item is the mean over two instruction paraphrases of [argmax = gold]: the expected accuracy of one call with either wording. Development results marked † use the argmax of paraphrase-averaged probabilities (a two-call ensemble). The screen used the paired change in gold log-probability (Δlogp), clipped at 0.005.

Banking77-20 was selected from Jev's own confusion, so claims resting on it are provisional. Confirmatory pools are P = 100 on Banking77 (7,404 texts) and at most 80 per class on CLINC150 (11,767 texts), about 74% and 78% of those training sets. Appendices C and E describe further development sets.

Each pre-registration fixed, before any test call, the hypotheses and family, the endpoint (paired accuracy difference), margins, power, failure rules, analysis code and the wording each outcome permits. A SHA-256 manifest hashes it with the code and a label-free item digest, and the run refuses to start if any hash differs. Runs 1, 2 and 4 were not deposited with a third party, so for them the hashes show that frozen files did not change, not when they were written; that rests on the ledger timestamps and the author's word. Run 3's pre-registration was deposited publicly before its first call (Appendix I.12); Run 4's freeze is described in Appendix O.

* **Run 1.** Pre-registration last written 2026-11-08 19:37 local time (UTC−5). Manifest of 41 files, aggregate `735e22ef487f7f6f9bce20cfeb92e5115550e57d4d34d2753fa3e4ebc0ef412a`, created 2026-11-09 00:40:59 UTC; first test call billed 00:53 UTC.
* **Run 2.** Pre-registration last written 2026-11-09 01:37 local time. Manifest of 48 files, aggregate `9e68db01f0b615db5e9cd449555d2877d8e05965e0edbba0f807459398dc7ea7`, created 06:48:02 UTC; first test call billed 06:58 UTC. Items are Run 1 test items whose ids appear in no logged request, minus TF-IDF near-twins of sent items. Thresholds and planning effects come from Run 1 items.
* **Run 3.** Manifest of 60 files, aggregate `0c774321f1620a6f09a62e4a98f304bcdc21cc173371e67f0db7f3b957cc391f`, created 2026-11-09 15:16:30 UTC; deposited at https://gist.github.com/BjBodner/c736ea7d935967253f4fae06ff51da90 (created 15:17:47 UTC) before any Run 3 call; first test call billed 15:39:59 UTC (ledger), 22 minutes after the deposit. Details in Appendix I.12.

**Labels.** Labels stayed sealed until each manifest verified; the frozen code then applied the pre-registered label-defined filters (CLINC150 out-of-scope, CFPB products) before taking the first n items, so no out-of-filter item was sent. Before Run 2, its items' labels had entered only aggregate accuracies over all Run 1 items, as its pre-registration discloses.

**Choice of Run 2.** Run 2 was designed after Run 1 was unsealed, to retest claims that rested on post-unsealing analyses; no stopping rule was written in advance. ToxicChat carried the only cascade decision because tweets and CFPB had power of 0.01 to 0.27 at their fresh n. G5 used tweets and CFPB because the product was level with the prompt there on Run 1 items.

Tests use a cluster bootstrap of the mean paired difference (20,000 draws) [4]. Run 1 clusters by gold class on Banking77 and CLINC150 and by near-duplicate group otherwise; Run 2 by near-duplicate group. These groups are nearly single items (tweets: 2,647 for 2,700). Equivalence uses two one-sided tests [42] at ±2 points; non-inferiority uses −2 (Run 1) and −1.5 (Run 2). The pre-registrations justify the margins as judgements: ±2 as the smallest change a practitioner would act on, −1.5 because replacing a prompt with a cascade or ensemble should cost less than dropping a decoration. Multi-component tests are intersection-union tests (IUT: p is the largest component p). Holm's procedure [15] controls family-wise error at 0.05 within each run; it stays valid under the dependence created by tests that share control responses. Intervals are 90%; Bonferroni-level intervals are in Appendix I.5. Values copied from Tables I.1 and I.2 keep the frozen code's rounding; other values are rounded half away from zero.

**Every analysis computed after test labels were unsealed is exploratory**: re-analyses of cached responses, local baselines, a $1.16 batch of post-unsealing controls, and every robustness analysis not named in a pre-registration. These carry no multiplicity correction and cannot change a decision. "Confirmed", "non-inferior" and "equivalent" are used only for tests decided by a pre-registered rule.

The exploratory appendices follow one convention: everything in them was chosen after test labels were unsealed, or comes from development data. Intervals carry no multiplicity correction, and those analyses use no decision words.

**B.10 Full screen of every main-screen arm** (development, exploratory). The 60 distinct Jev 1.13 arms of screen rounds 1 to 5, positive and negative, as summarised in `forest_r6.csv`; arm titles are from the experiment registry (`backlog.csv`). Δacc is paired single-call accuracy; Δlogp is the paired change in gold log-probability (clip 0.005) with a 90% item-bootstrap interval. "Original rule" is the floor-less rule of Appendix P.2 (42 of 60 flagged); "with 0.04 floor" adds |Δlogp| ≥ 0.04 (35 of 60). Later development rounds (production sets, light battery, mechanisms, security) are reported in Appendices C to G, and their files are listed in Appendix L.

| Arm | What it changes (registry title) | Dataset | Δacc (points) | Δlogp [90% CI] | Original rule | With 0.04 floor |
|---|---|---|---|---|---|---|
| `P1` | Bare names → one-line definitions | Banking77-20 | +4.2 | +0.121 [+0.068, +0.177] | promote | yes |
| `P2` | Definitions + not_for contrast | Banking77-20 | +1.3 | −0.032 [−0.075, +0.009] | – | – |
| `Z3` | LLM-written class descriptions | Banking77-20 | +3.8 | +0.031 [−0.038, +0.097] | – | – |
| `Z4` | Random-descriptor control (equal length) | Banking77-20 | +1.0 | +0.038 [+0.012, +0.064] | promote | – |
| `Z3vsZ4` | LLM-written descriptions vs equal-length random words | Banking77-20 | +2.8 | −0.007 [−0.082, +0.065] | – | – |
| `Z10vsP1` | Generated intent descriptions vs authored (P1) | Banking77-20 | −0.3 | −0.091 [−0.155, −0.028] | harm | yes |
| `Z6` | Natural-language option names | Banking77-20 | +1.2 | +0.010 [−0.038, +0.061] | – | – |
| `Z1` | Template-wrapped option names | Banking77-20 | +1.3 | −0.021 [−0.071, +0.029] | – | – |
| `Z9_ids_defs` | Names only vs descriptors only vs both | Banking77-20 | +4.0 | +0.141 [+0.061, +0.221] | promote | yes |
| `P5_k1` | k=1/3/9 examples per option | Banking77-20 | +10.7 | +0.424 [+0.318, +0.534] | promote | yes |
| `P5_k3` | k=1/3/9 examples per option | Banking77-20 | +19.5 | +0.598 [+0.487, +0.711] | promote | yes |
| `P5_k9` | k=1/3/9 examples per option | Banking77-20 | +21.3 | +0.726 [+0.608, +0.849] | promote | yes |
| `P6_instr` | Same 3 examples: descriptions vs instructions vs state | Banking77-20 | −1.5 | −0.027 [−0.062, +0.008] | – | – |
| `P6_state` | Same 3 examples: descriptions vs instructions vs state | Banking77-20 | −3.2 | −0.062 [−0.116, −0.009] | harm | yes |
| `P7` | Correct vs shuffled example labels | Banking77-20 | −41.2 | −1.207 [−1.340, −1.075] | harm | yes |
| `Z7` | Null-state prior correction | Banking77-20 | +1.0 | +0.010 [−0.022, +0.041] | – | – |
| `N17_orders4` | Format/option-order ensembling (K=4 cyclic orders) | Banking77-20 | +0.5 | +0.011 [−0.022, +0.042] | – | – |
| `Z2_phrasings5` | Prompt ensembling over 5 phrasings | Banking77-20 | +0.0 | +0.027 [+0.015, +0.040] | – | – |
| `P8_qual` | Degree words → concrete situations (severity) | severity | +6.8 | +0.225 [+0.105, +0.343] | promote | yes |
| `N10_anchor` | Operational anchors with exact thresholds | severity | +18.8 | +0.496 [+0.414, +0.583] | promote | yes |
| `N9_expected` | Expected-score decode | severity | −0.2 | −0.504 [−0.644, −0.371] | – | – |
| `N12_checklist` | Decompose rule into noul checklist questions, combine in code | severity | +18.8 | +0.422 [+0.337, +0.510] | promote | yes |
| `P9` | Noul true/false definitions (BoolQ) | BoolQ | −1.0 | −0.005 [−0.016, +0.006] | – | – |
| `P11` | Question form → statement form (BoolQ) | BoolQ | +0.0 | −0.002 [−0.013, +0.009] | – | – |
| `E2_persona` | Persona prefix | BoolQ | −1.2 | −0.015 [−0.023, −0.008] | harm | – |
| `E3_caps` | Capitals emphasis line | BoolQ | +0.3 | +0.001 [−0.004, +0.006] | – | – |
| `E4_polite` | Politeness + whitespace (should land in noise) | BoolQ | −0.2 | +0.002 [−0.002, +0.006] | – | – |
| `E5_unc` | Uncertainty rule | BoolQ | −3.0 | −0.048 [−0.067, −0.029] | harm | yes |
| `E30_anti1` | Anti-tip ladder: neutral → 1 → 3 anti-tips | BoolQ | +0.8 | −0.013 [−0.023, −0.002] | harm | – |
| `E30_anti3` | Anti-tip ladder: neutral → 1 → 3 anti-tips | BoolQ | +1.2 | −0.006 [−0.018, +0.007] | – | – |
| `N13_ama` | AMA phrasing ensemble with polarity flip (BoolQ) | BoolQ | +0.7 | −0.035 [−0.047, −0.021] | harm | – |
| `P12` | Vague wording → names the exact state field (tickets) | tickets | +1.8 | +0.010 [+0.004, +0.017] | promote | – |
| `P13_text` | Plain text vs JSON vs markdown state (tickets) | tickets | −0.5 | −0.026 [−0.037, −0.017] | harm | – |
| `P13_md` | Plain text vs JSON vs markdown state (tickets) | tickets | +3.0 | +0.009 [+0.001, +0.017] | promote | – |
| `E28_textkey` | Field name 'text' vs 'customer_message' | tickets | +5.8 | −0.006 [−0.022, +0.009] | – | – |
| `N02_knn3` | kNN-retrieved examples in descriptions + label shortlist | Banking77-20 | +5.0 | +0.246 [+0.161, +0.333] | promote | yes |
| `K3_defs` | One-line definitions added to 3 fixed examples per option | Banking77-20 | −3.0 | −0.069 [−0.099, −0.040] | harm | yes |
| `N02_knn3_defs` | kNN-retrieved examples in descriptions + label shortlist | Banking77-20 | −2.5 | −0.085 [−0.117, −0.056] | harm | yes |
| `P1_k3` | Definitions + 3 examples vs definitions alone | Banking77-20 | +12.3 | +0.407 [+0.320, +0.498] | promote | yes |
| `P2_obj` | Definitions + not_for contrast | Banking77-20 | −0.7 | −0.055 [−0.095, −0.018] | harm | yes |
| `P5obj_k3` | k=1/3/9 examples per option | Banking77-20 | +0.7 | −0.007 [−0.017, +0.003] | – | – |
| `P1_lenctl` | Random words of the definitions' length (length control) | Banking77-20 | +0.5 | +0.055 [+0.029, +0.083] | promote | yes |
| `N31_wrong1` | Label-noise dose: 1/3 and 2/3 wrong example labels | Banking77-20 | −11.0 | −0.269 [−0.354, −0.187] | harm | yes |
| `N31_wrong2` | Label-noise dose: 1/3 and 2/3 wrong example labels | Banking77-20 | −25.3 | −0.682 [−0.792, −0.574] | harm | yes |
| `N36_nearmiss` | Near-miss counter-example from the confusable partner | Banking77-20 | −2.8 | −0.043 [−0.061, −0.025] | harm | yes |
| `N32_misspec` | Misspecified rubric: wrong thresholds | severity | −6.7 | −0.352 [−0.493, −0.229] | harm | yes |
| `F_knn1` | Class-conditional kNN examples, k = 1 | Banking77-20 | +19.2 | +0.697 [+0.571, +0.830] | promote | yes |
| `F_knn3` | Class-conditional kNN examples, k = 3 | Banking77-20 | +24.5 | +0.844 [+0.708, +0.983] | promote | yes |
| `F_knn6` | Class-conditional kNN examples, k = 6 | Banking77-20 | +25.0 | +0.909 [+0.775, +1.051] | promote | yes |
| `F_knn3_nodup` | Class-conditional kNN, k = 3, near-duplicates removed | Banking77-20 | +24.3 | +0.834 [+0.701, +0.973] | promote | yes |
| `F_gk5` | Global kNN, 5 neighbours | Banking77-20 | +21.7 | +0.779 [+0.644, +0.923] | promote | yes |
| `F_gk10` | Global kNN, 10 neighbours | Banking77-20 | +23.2 | +0.800 [+0.664, +0.941] | promote | yes |
| `F_gk20` | Global kNN, 20 neighbours | Banking77-20 | +24.2 | +0.850 [+0.714, +0.991] | promote | yes |
| `F_rg20` | 20 random global examples (control) | Banking77-20 | +4.7 | +0.270 [+0.186, +0.362] | promote | yes |
| `F_gk40` | Global kNN, 40 neighbours | Banking77-20 | +25.3 | +0.883 [+0.746, +1.024] | promote | yes |
| `F_gk80` | Global kNN, 80 neighbours | Banking77-20 | +25.2 | +0.899 [+0.763, +1.040] | promote | yes |
| `C_gk10` | Global kNN, 10 neighbours | CLINC150 | +7.5 | +0.254 [+0.184, +0.332] | promote | yes |
| `C_gk20` | Global kNN, 20 neighbours | CLINC150 | +7.5 | +0.252 [+0.183, +0.329] | promote | yes |
| `C_gk40` | Global kNN, 40 neighbours | CLINC150 | +7.7 | +0.256 [+0.186, +0.335] | promote | yes |
| `C_rg20` | 20 random global examples (control) | CLINC150 | +0.2 | +0.025 [−0.008, +0.062] | – | – |

---

## Extended Appendix C. Information levers in detail (development unless marked; exploratory)

This appendix collects every lever that adds, removes or corrupts information: retrieval and retrievers (C.1 to C.7), stated shares (C.8), names, ids and definitions (C.9), wrong labels and their dose (C.10), pool cleaning and poisoning (C.11, C.12), the light battery (C.13) and rubric thresholds (C.14).

**C.1 Label-matched control.** The control shows random pool texts with the same label histogram as the retrieved set (full splits, P = 100, accuracy %).

| Dataset | Bare | Label-matched random | Retrieved | Share of gain carried by shortlist and vote |
|---|---|---|---|---|
| Banking77-20 | 70.1 | 83.0 | 91.4 | 61% |
| Tweets | 70.9 | 73.0 | 77.1 | 34% |
| LEDGAR | 91.2 | 91.8 | 94.2 | 20% |
| CFPB | 75.0 | 77.0 | 80.0 | 40% |

Adding or removing options is not neutral for Jev [36], so offline masks of the bare vector do not substitute for the live labels-only arm.

**C.2 Prompt versus vote by dataset** † (P = 100; 80 for CLINC150; accuracy %, argmax of paraphrase-averaged probabilities).

* The prompt is TF-IDF kNN-20, except on Banking77-20, where it is dense kNN-20. Figure C1(a) uses the TF-IDF prompt on every cell, so its Banking77-20 row differs.
* The best vote is the best of 11 variants (TF-IDF and dense neighbours, k, weighting, prior correction), chosen on the scored items.

| Dataset | Bare | Prompt | Best vote | Prompt − best vote |
|---|---|---|---|---|
| Banking77-20 (dense prompt) | 69.8 | 92.8 | 93.2 | −0.5 [−2.2, +1.2] |
| Banking77, all 77 | 78.5 | 89.8 | 91.5 | −1.8 [−4.0, +0.5] |
| CLINC150 | 91.0 | 98.3 | 97.0 | +1.3 [−0.3, +3.0] |
| Tweets | 71.2 | 77.2 | 64.5 | +12.8 [+8.5, +16.8] |
| CFPB | 75.8 | 80.5 | 70.0 | +10.5 [+6.5, +14.5] |
| ToxicChat | 94.1 | 95.8 | 91.8 | +4.1 [+2.8, +5.3] |
| LEDGAR | 91.0 | 94.5 | 90.8 | +3.8 [+1.8, +5.8] |
| Enron 20% | 97.1 | 98.0 | 94.9 | +3.1 [+1.6, +4.6] |

Pooled prompt minus vote over nine Banking77/CLINC150 cells, by how the vote was selected:

* in-sample best: −0.5 [−1.1, +0.1];
* cross-fitted: −0.2 [−0.9, +0.4];
* pool only: −0.4 [−1.1, +0.2];
* the vote later frozen: −0.6 [−1.2, +0.1].

The vote later frozen is a dense variant that was not the in-sample best on every cell, which is why it can score above the in-sample "best". It was itself chosen on development cells, so only the cross-fitted and pool-only votes are chosen without the scored items. On seven other datasets the corresponding values are +5.3 [+4.2, +6.4], +6.4 [+5.3, +7.4], +7.2 and +12.8.

Selecting the vote on the scored items inflated it by at most 0.6 points on the nine intent cells, and by up to 3.7 points on one other dataset. Combinations with no added prompt tokens, cross-fitted:

* TF-IDF prompt minus bare × vote: −0.2 [−0.8, +0.4] on the nine intent cells, and +0.4 [−0.5, +1.1] on seven others;
* dense prompt minus bare × vote on four other datasets: +0.05 [−1.04, +1.11].

Bare Jev plus a dense logistic regression beat the prompt on tweets (81.6% against 77.2%). The pooled cells share items across pool sizes, so the pooled intervals understate dependence.

**C.3 Dense versus TF-IDF neighbours.** The two retrievers were within ±0.03 Δlogp in 12 of 15 dataset-by-pool pairs, although they show different examples (top-20 overlap 0.21 to 0.45). The prompt's ceiling follows its retriever's vote: with TF-IDF neighbours it beats the TF-IDF vote by 6 to 15 points, but only reaches the dense vote's accuracy on Banking77-20.

**C.4 Development retrieval gains and what predicts them.**

*Development retrieval gains*, TF-IDF kNN-20, accuracy points over bare. CLINC150's largest pool is 80 per class.

| Item set | Bare | P = 5 | P = 20 | P = 100 |
|---|---|---|---|---|
| Banking77, all 77 intents | 78.5 | – | – | +11.4 |
| CLINC150 | 90.7 | – | – | +7.5 (P = 80) |
| Tweets, de-duplicated | 72.1 | +5.5 | +5.5 | +5.9 |
| LEDGAR, de-duplicated | 93.4 | −0.6 | +0.4 | +1.4 |
| CFPB, de-duplicated | 77.8 | +0.8 | +1.6 | +1.0 |
| Helpdesk, de-duplicated | 26.0 | −1.5 | +2.0 | +6.1 |
| Banking77-20, Jev-selected | 70.1 | – | – | +21.3 (selection effect) |

The +21.3 on Banking77-20 is a selection effect: on five random 20-intent subsets the same arm gained +3.9 to +10.9 points (mean +8.4), and +11.4 on all 77 intents (`prodtransfer_r6_b77sel.csv`).

**Gain size.** Across 20 development units, the share of bare errors removed by retrieval followed intent-style option names and short texts (Spearman −0.62 for length), not headroom.

![Figure C1. Development data; every panel uses two-call ensemble accuracy (†). (a) Prompt minus vote, by how the vote was chosen. (b) Prompt minus the vote alone and two zero-token combinations. (c) Accuracy change under the same label corruptions for the prompt, four votes and a refitted classifier. (d) Share of bare errors removed by retrieval against median text length.](figures/fig21_r8c_controls_v3.png)

**C.5 Per-class effects.** On Banking77, retrieval helps rare and frequent intents alike (+22.7 against +20.7 recall points). On CFPB it helps the largest class (debt collection 60.4 → 81.3), and hurts one of the smallest classes (payday loan 80 → 60).

**C.6 Pool-draw variance** (three draws, accuracy %).

| Dataset | P = 5 | P = 20 |
|---|---|---|
| Banking77-20 | 83.6 / 82.9 / 83.5 | 87.0 / 88.4 / 88.4 |
| Tweets | 75.3 / 72.8 / 74.0 | 75.7 / 75.4 / 74.8 |
| CFPB (de-duplicated) | 78.5 / 79.4 / 80.0 | 79.4 / 79.6 / 80.2 |

**C.7 Small pools and random examples** (development; `prodtransfer_r6_text.csv`). Retrieval from a tiny pool can show unrepresentative examples. With one labelled example per class, TF-IDF kNN-20 lowered accuracy on CFPB (75.0% → 72.4%) and on the helpdesk set (30.1% → 24.5%), and left tweets and LEDGAR within a point (70.9% → 70.5%; 91.3% → 90.5%). Fixed first-k examples also hurt on CFPB (k = 1, 72.4%) and helpdesk (k = 3, 27.5%), while three fixed examples helped tweets (70.9% → 75.1%). Twenty random pool examples at P = 100 changed accuracy by +0.6 (tweets), +0.3 (LEDGAR), +3.0 (CFPB) and −5.9 (helpdesk), against +6.3, +3.0, +5.0 and +4.4 for the retrieved twenty. These cells are on the original splits, before de-duplication (Appendix B.8). The helpdesk set is nearly unlearnable for every system tried, so it serves as a negative control, not as evidence about prompting.

**C.8 Stated shares.**

*Prior controls* (Δlogp against bare).

| Dataset | True | Uniform | Shuffled | Inverted | Filler |
|---|---|---|---|---|---|
| Tweets | +0.175 | +0.010 | −0.103 | −0.161 | +0.013 |
| CFPB | +0.125 | +0.037 | −0.070 | −0.101 | +0.003 |
| Banking77-20 | +0.046 | – | +0.044 | – | – |
| ToxicChat | −0.012 (interval inside ±0.03) | – | – | – | – |

*Post-hoc reweighting on the light battery* † (accuracy %, argmax of paraphrase-averaged probabilities, so cells differ slightly from C.13). Stated shares → post-hoc reweighting of the bare vector by the same shares:

* UNFAIR-ToS 79.4 → 89.1; moderation 91.3 → 94.8; PubMedQA 78.0 → 78.8;
* NVD 48.9 → 44.9; MetaTool 82.8 → 80.0; NLBSE 71.9 → 69.5; PhraseBank 82.1 → 80.5;
* When2Call, BFCL gate and FOMC within 1 point.

Against the model-implied correction, 9 of 12 comparisons have intervals that include 0. On development tweets and CFPB, stated minus post hoc was −2.0 [−3.9, −0.1] and −1.6 [−3.5, +0.1]. Both forms lowered tweets macro-F1 (.661 → .608), and both lost 5 to 8 points under a shifted class mix. Demonstration skew creates implicit priors [E23], and label marginals can be corrected after the fact [E73; E29; E75; E21; 40; 1]. On Jev, EM correction lowers calibration error under prevalence shift [18], and post-hoc correction helps some typed readouts and hurts others [E72]. Label-shift correction from black-box outputs [67] is the post-hoc analogue. We found no earlier test of shares stated inside a classifier prompt in searches through 2026-11-08, but base-rate statements in classification and forecasting prompts may exist that we missed.

*Stated shares on test items* (T5 items and Run 1 tweets and CFPB; exploratory). True minus uniform shares: +3.3 [+2.3, +4.4] (tweets) and +2.8 [+1.8, +4.0] (CFPB). Uniform minus none: −1.5 [−2.3, −0.7] and −0.8 [−1.6, +0.1]. True minus none: +1.8 [+0.8, +2.9] and +2.1 [+0.8, +3.4]. Contextual calibration [E73; E24; E1] was level with stating the shares on tweets (+0.1 [−0.8, +1.1]) and beat it on CFPB by 1.0 [0.2, 1.9]. Multiplying the bare vector by the true shares, at zero prompt tokens, beat stating them by 1.3 [0.4, 2.2] (tweets) and 2.0 [1.0, 2.9] (CFPB) points.

*Shares on a rare positive class* (ToxicChat development, 1,200 items; `r8_retrieval_priors.csv`). Stating the true prevalence moved accuracy from 94.0% to 93.5%, toxic recall from 39.4% to 33.0% and macro-F1 from .758 to .725; an inverted statement raised recall to 48.6%. On a rare positive class a share sentence pushes predictions toward the majority class.

*Batch calibration.* Dividing the bare vector by its dataset mean [E75] raised bare Banking77-20 accuracy from 65.7% to 68.7% on the round-1 items but gave nothing once three or more examples were shown (`backlog.csv`, N06).

**C.9 Names, ids and definitions.**

**Table C.9.** Option names against examples and definitions (accuracy %; retrieval at P = 100; definitions are one-line texts by a language-model author blind to the items).

| Condition | Banking77-20 | Tweets | CFPB |
|---|---|---|---|
| Real names, bare / with examples | 70.1 / 91.4 | 70.9 / 77.1 | 75.0 / 80.0 |
| Neutral ids, bare / with examples | 3.0 / 91.0 | 2.5 / 66.4 | 16.3 / 72.9 |
| Names under another class's examples, bare / with examples | 1.1 / 80.9 | 1.4 / 20.9 | 1.3 / 5.2 |
| Neutral ids + definitions / names + definitions | – | 72.5 / 73.1 | 72.9 / 74.5 |

Blind definitions under neutral ids came within 0.6 points of names with the same definitions on tweets (72.5 against 73.1) and within 1.6 on CFPB (72.9 against 74.5). When names and examples disagree, examples win on short intents and names win on topical text. This matches the flipped-label setting of [50], the task-recognition reading of [E52], and the observation that many-shot in-context learning can override pretraining biases [E2]. Name-over-definition results on typed models [44; E6] study conflicts between a name and its definition; T7 has no such conflict, because ids carry no meaning, so it is consistent with those results rather than a test of them, and [E6] attributes its effect to prompt rendering in open implementations.

Language models use label definitions inconsistently [E50]. On informative names, definitions add little or lower log-probability: tweets +2.2 points; CFPB −0.5, with Δlogp −0.112. With retrieved examples present, definitions lowered accuracy on Banking77-20.

*Component ablation* (Δlogp against bare names; "in" = 90% interval inside ±0.03). Each sub-field is one text by one author. With retrieved examples present, definitions lowered accuracy on the Banking77-20 screen items from 90.8% to 88.3%.

| Component added alone | Banking77-20 | Tweets | CFPB |
|---|---|---|---|
| Definition ("what") | +0.168 | −0.031 | −0.112 |
| When to select | +0.050 | +0.017 | −0.011 |
| Typical cues | +0.067 | −0.138 | −0.031 |
| Not-for | +0.055 | 0.000 | −0.034 |
| Persona | +0.006 in | −0.007 in | +0.004 in |
| Tie-break rule | −0.002 in | −0.013 in | +0.002 in |
| "Answer with exactly one option" | +0.012 in | +0.008 in | +0.010 in |

*Definitions on test items* (exploratory). Paraphrased MetaTool definitions kept ids within −0.6 [−1.5, +0.3] of names, and blind definitions did the same on Banking77 (−0.5 [−1.2, +0.2]).

*MetaTool overlap* (T7a items; exploratory). Overlap is the share of the query's content tokens found in the gold tool's description; 378 of 1,000 queries share none.

  * Definitions gain by overlap tercile: +5.2 [+2.9, +7.5], +6.1 [+3.5, +8.7] and +6.2 [+3.9, +8.6].
  * +7.2 [+5.5, +9.1] when the query shares no token with the tool name, against +2.1 [+0.2, +4.0] when it does.
  * A lexical proxy cannot rule out semantic leakage.

*Definitions and prose on top of examples* (Banking77-20 screen items, 300 × 2 paraphrases; `s1_r1.csv`, `s1_r2.csv`, `backlog.csv` rows K3, N36, P2, Z3, Z4, Z10). With three fixed examples per option, adding one-line definitions lowered accuracy from 85.8% to 82.8% (Δlogp −0.069 [−0.099, −0.040]); with kNN examples, from 90.8% to 88.3% (−0.085 [−0.117, −0.056]). One near-miss counter-example per option from its most confusable partner lowered accuracy from 85.8% to 83.0% (−0.043 [−0.061, −0.025]). A not-for contrast written as an object, added to definitions, moved accuracy from 70.5% to 69.8% (−0.055 [−0.095, −0.018]). Model-written class descriptions moved bare accuracy from 66.3% to 70.2% with Δlogp +0.031 [−0.038, +0.097], no better than random words of equal length (+0.038 [+0.012, +0.064]; descriptions minus random words −0.007), and below authored definitions (−0.091 [−0.155, −0.028]).

**C.10 Wrong labels and the evidence dose.**

*Shown-label noise* † (accuracy change at 10 / 20 / 40% wrong labels among the 20 shown, with the wrong label drawn uniformly | from a confusable class).

| Dataset | Uniform | Confusable |
|---|---|---|
| Banking77-20 | −2.0 / −4.6 / −11.4 | −2.7 / −6.9 / −16.8 |
| Tweets | +1.1 / −0.1 / −2.5 | +0.5 / −1.9 / −3.5 |
| CFPB | 0.0 / −0.9 / −1.3 | 0.0 / −2.4 / −4.6 |

With a fixed k = 3 examples on the Banking77-20 screen items, 0 to 3 wrong labels per option give 85.8, 74.8, 60.5 and 44.7%.

Under the top-3 corruption of Figure C1(c) (two-call ensemble accuracy), Jev degraded less than a vote over its shown labels on all three sets, and less than a dense 5-NN vote on tweets and CFPB but more on Banking77-20. It degraded more than a dense similarity-weighted 20-NN vote on all three sets, and about as much as a TF-IDF 20-NN vote (more on Banking77-20, less on tweets and CFPB):

| System | Banking77-20 | Tweets | CFPB |
|---|---|---|---|
| Jev | 41.2 | 11.8 | 7.0 |
| Vote over the shown labels | 76.2 | 42.5 | 49.2 |
| Dense 5-NN vote | 16.5 | 32.0 | 39.2 |
| Dense 20-NN vote | 3.5 | 5.8 | 5.5 |
| TF-IDF 20-NN vote | 8.0 | 14.8 | 8.8 |
| Dense logistic regression refitted on the corrupted examples | 0.8 | 5.0 | 2.8 |

Entries are accuracy lost, in points. Uniform label noise costs less than targeted corruption [E17; E31].

**Corruption.** Under top-3 corruption Jev lost 41.2, 11.8 and 7.0 points on Banking77-20, tweets and CFPB (†): less than a vote over its shown labels, and less than a dense 5-NN vote except on Banking77-20; more than a dense 20-NN vote; about as much as a TF-IDF 20-NN vote.

*What T4 shows: mostly correct-label evidence* (Run 1 and Run 2 items).

T4 confirmed that relabelling the three nearest shown neighbours hurts. Replacement labels are drawn uniformly, and the nearest neighbours usually carry the gold label, so the top-3 relabel removes much more correct-label evidence than a random-3 relabel: on Banking77 it leaves no gold example shown for 47% of items, against 9% (tweets: 29% against 16%).

**G3 matched the random-3 relabel on correct-label evidence and did not show a rank effect.** G3 is conditional on the 938 of 1,170 items where a matched subset existed. On the other 232, the three nearest were the only gold examples shown; the matched arm resent the top-3 request there, and the top-3 harm on them was about 29 points (Appendix I.9). G3 therefore excludes the items where rank and evidence coincide. On matchable items the harms were −6.2 (top 3) and −5.0 (matched); on all items the top-3 relabel cost 10.7 points, replicating T4b.

**Proportionality to evidence is an exploratory reading.** In a post-unsealing stratification of Run 1 items matched on gold examples shown and displaced, the extra harm of the top-3 relabel (G3's sign) is −1.3 [−6.2, +4.0] on Banking77 and +4.4 [+2.1, +6.7] on tweets, and each displaced gold example costs about 21 points (Banking77) and 10 (tweets). This fits label copying from similar demonstrations [28]. A residual rank effect on tweets is not ruled out: the two analyses differ in items and matching, and G3 had low power.

*T4 by gold evidence displaced and the random-rank control* (Run 1 items; exploratory).

* **T4 by gold evidence displaced** (Run 1 items, top-3 against random-3 relabel):

  | Dataset | Arm | Mean gold shown | Mean gold displaced | No gold example left | Harm |
  |---|---|---|---|---|---|
  | Banking77 | top-3 | 2.81 | 1.99 | 47% | −33.5 |
  | Banking77 | random-3 | 2.81 | 0.89 | 9% | −7.9 |
  | Tweets | top-3 | 2.41 | 1.13 | 29% | −13.4 |
  | Tweets | random-3 | 2.41 | 0.66 | 16% | −4.1 |

  * Sign convention: the result file reports the top-3 accuracy change minus the random-3 change (negative = top 3 hurts more); the paper reports G3's sign (positive = top 3 hurts more). Matched on (gold shown, gold displaced) cells, the file's values are +1.3 [−4.0, +6.2] (Banking77) and −4.4 [−6.7, −2.1] (tweets), that is, an extra top-3 harm of −1.3 [−6.2, +4.0] and +4.4 [+2.1, +6.7].
  * Unadjusted, the file's values are −25.6 and −9.3.
  * A regression of the accuracy change on the arm and the count displaced gives −20.8 [−23.7, −17.9] (Banking77) and −10.4 [−12.5, −8.4] (tweets) per displaced gold example.
  * On Banking77 items with no gold example left shown, accuracy fell by 61.1 points (top 3) and 54.1 (random 3).
  * The strata are observational within arms.
  * In the random-rank arm, a wrong label equals the item's gold class on 3.0% (Banking77) and 10.8% (tweets) of items.

* **Random-rank control** (Run 1 items). The mean number of shown neighbours was 12.1 (Banking77) and 15.1 (tweets), and the nearest example was relabelled on 30.5% and 27.2% of items. The random-rank harm was 7.9 and 4.1 points, 0.24 [0.16, 0.32] and 0.30 [0.21, 0.41] of the top-rank harm, before any matching on gold evidence.

*Wrong labels in a realistic pool* (development, P = 100, TF-IDF kNN-20; `prodtransfer_r6_text.csv`, `prodtransfer_r6_toxic.csv`). Relabelling 30% of pool items at random cost 3.1 (tweets), 4.9 (LEDGAR), 1.8 (CFPB) and 3.0 points (helpdesk) against the clean pool, and 10% moved accuracy by −1.4 to +1.3; a 30%-noisy pool still beat bare Jev on tweets and CFPB. On ToxicChat, 30% noise cut toxic recall from 62.4% to 48.6% at almost unchanged accuracy (95.9% → 94.8%), and 10% left it at 61.5%. Natural label noise behaves the same way: on clean PhraseBank items, a pool from the noisier 50Agree split lowered accuracy from 91.5% to 89.0% (Δlogp −0.069; `round8_batch2.log`).

**C.11 Pool cleaning.** With 30% wrong pool labels at P = 20, we dropped pool items whose bare argmax disagreed with the given label at probability above 0.7. This flagged 145 of 400 items on Banking77-20 and 120 of 400 on tweets, and did not help: Banking77-20 80.0% against 80.2% for the noisy pool, and tweets 73.5% against 74.1%. Out-of-fold confident learning [E51] was not tested.

**C.12 Pool poisoning.** We planted 1, 2 or 3 near-duplicates of each development item (synonym swaps, then case and punctuation changes) with one wrong target label (n = 200). This models an attacker who can write labelled near-copies of queries they will later send.

* Accuracy fell from 92.2% to 74.0%, 39.3% and 23.5% on Banking77-20, and from 74.5% to 49.5%, 32.5% and 25.8% on tweets.
* A retriever-only 5-NN majority vote picked the planted label on 10%, 49.5% and 99% of Banking77-20 items, and on 28.5%, 76.5% and 100% of tweets.

Votes recomputed on the same poisoned pools (accuracy change at one / two / three plants, from unrounded accuracies):

| Rule | Banking77-20 | Tweets |
|---|---|---|
| Prompt (TF-IDF neighbours) | −18.3 / −53.0 / −68.8 | −25.0 / −42.0 / −48.8 |
| TF-IDF 1-NN | −68.5 / −72.0 / −72.0 | −39.0 / −39.5 / −39.5 |
| TF-IDF frozen top-10 rule | −10.0 / −40.0 / −73.0 | −29.0 / −41.5 / −48.0 |
| Dense 1-NN (different retriever) | −65.0 / −90.0 / −90.0 | −47.0 / −48.0 / −48.0 |
| Dense frozen vote (different retriever) | +1.0 / +0.5 / 0.0 | −2.0 / −6.0 / −14.5 |

The TF-IDF rows are the like-for-like comparison. The top-10 rule resisted one and two plants better than the prompt on Banking77-20 (by 8.3 [3.5, 13.0] and 13.0 [5.5, 20.5]), and collapsed as far at three. On tweets it was about as fragile as the prompt throughout. TF-IDF 1-NN lost less than the prompt on tweets at three plants (+9.25 [+1.0, +17.5]), but its clean accuracy is only 42.5%, so this is a floor effect. Measured relative to clean accuracy, 1-NN collapses fastest.

De-duplication:

* Exact and normalised de-duplication changed nothing at one or two plants, because synonym-swapped copies survive.
* At three plants it removed about one copy per item (3.0 → 1.985 kept on Banking77-20, 1.93 on tweets). That helped only as much as dropping to two plants (Banking77-20 23.5% → 39.5%, tweets 25.8% → 30.8%).

Showing one example per label, and only labels supported by two neighbours, cut the one-plant damage (79.5% and 60.5%) at a clean-accuracy cost (92.2% → 87.3%, 74.5% → 72.5%). It no longer restored accuracy from two plants, although it roughly halved the damage on Banking77-20 (55.8% against 39.3% at two plants, and 58.3% against 23.5% at three). Correctly labelled poisons also work in generative ICL [E74; E76; E25].

**C.13 Light battery** (accuracy %, bare → arm; 300 to 400 development items, 2 paraphrases, near-duplicate clusters kept on one side). Sources:

* When2Call [E57];
* BFCL v3 live call-or-no-function gate (gorilla-llm);
* MetaTool [16];
* FOMC [E59];
* UNFAIR-ToS [E41];
* NVD CVSS severity (`stasvinokur/cve-and-cwe-dataset-1999-2025`);
* Financial PhraseBank 50Agree [E46];
* NLBSE'24 issues;
* OpenAI moderation, violence [E47];
* PubMedQA [E30].

| Dataset (options) | Bare | kNN P=5 | kNN P=100 | 20 random | Stated shares | Definitions |
|---|---|---|---|---|---|---|
| When2Call (3) | 87.6 | 87.9 | 88.6 | 87.5 | 88.4 | – |
| BFCL gate (2) | 77.7 | 77.4 | 77.9 | 77.0 | 77.2 | – |
| MetaTool, readable names (20) | 79.9 | 83.8 | 91.4 | 81.8 | 82.6 | 86.3 |
| MetaTool, ids (20) | 1.5 | 78.0 | 88.7 | 49.6 | 14.5 | 87.1 |
| FOMC (3) | 67.9 | 67.4 | 68.5 | 68.6 | 68.0 | 69.4 |
| UNFAIR-ToS (9) | 70.0 | 67.7 | 71.3 | 71.5 | 79.2 | 77.5 |
| NVD severity (4) | 38.5 | 55.2 | 55.7 | 48.5 | 48.7 | – |
| PhraseBank 50Agree (3) | 73.9 | 78.4 | 76.4 | 76.2 | 82.1 | – |
| NLBSE issues (3) | 69.8 | 71.3 | 70.8 | 71.0 | 71.9 | – |
| Moderation, violence (2) | 88.7 | 91.4 | 90.9 | 91.6 | 91.4 | – |
| PubMedQA (3) | 75.2 | 76.0 | 75.2 | 75.3 | 78.0 | – |

Stated shares exceed retrieval on UNFAIR-ToS, PhraseBank and PubMedQA; on NLBSE the two are within a point. Shares for uninterpretable options lower gold log-probability (MetaTool ids −0.19 [−0.30, −0.09]) and leave accuracy at 14.5%, against 87.1% with definitions.

**C.14 Rubric thresholds.** On the author-generated severity task, exact-threshold anchors reach 100% against 81.2% for degree words. With deliberately wrong thresholds, Jev follows the written rule on all 40 disagreeing item-paraphrases (20 items; exact 95% lower bound 83%). The anchors restate the generating rule, so this measures rule application, not prompting value.

---

## Extended Appendix D. Phrasing and structure levers (exploratory)

**D.1 Phrasing stimuli on test items** (post-unsealing; 300 items per dataset, two-way bootstrap over stimuli and item clusters; the stimuli are listed in Appendix J). Ten further personas and politeness prefixes moved accuracy by at most 1.2 points each.

* Persona: tweets −0.4 [−1.6, +0.8], CFPB −0.5 [−1.3, +0.3]; pooled −0.4 [−1.2, +0.3].
* Politeness: tweets −0.8 [−1.8, +0.2], CFPB −0.1 [−0.7, +0.4]; pooled −0.5 [−1.0, +0.1].
* Adding the confirmatory strings as a sixth level gives −0.4 [−1.1, +0.3] and −0.5 [−1.0, +0.04].
* Between-stimulus SD: 0.4 to 0.5 points (persona) and about 0 (politeness). With five stimuli per lever, the SD is descriptive.

**D.2 Phrasing and instruction components in the screen** (development; `s1_r1.csv`, `components_r8.csv`). On BoolQ (bare 92.3%, 300 items × 2 paraphrases), an uncertainty rule in the instruction lowered accuracy to 89.3% (Δlogp −0.048 [−0.067, −0.029]), and a persona cost 1.2 points (−0.015 [−0.023, −0.008]). An ask-me-anything phrasing ensemble with one polarity-flipped phrasing (−0.035) and a one-line anti-tip (−0.013) lowered gold log-probability slightly while accuracy rose by under a point; the floor-less rule flagged all three as harmful, and all fall below the 0.04 floor. Of the instruction-side components in Table C.9's ablation, a persona, a tie-break rule and an "answer with exactly one option" line were inside ±0.03 on all three sets, and a domain line (what the text is) was inconclusive (−0.025, +0.018, −0.017).

**D.3 Placement of option descriptions** (development; `components_r8.csv`). Moving the same option descriptions from the option criteria into the instruction changed Δlogp by −0.020 (Banking77-20), +0.014 (tweets) and −0.029 (CFPB); moving them into the state text changed it by −0.057 [−0.095, −0.020], +0.016 and −0.029. Writing the descriptions as a plain string or as an object made no difference. The same holds for examples: three examples per option moved from the option descriptions into the state text cost 3.2 points (Δlogp −0.062 [−0.116, −0.009]; `P6_state` in Appendix B.10), and into the instruction 1.5 points (−0.027, inside the floor). Descriptions and examples belong in the option field.

**D.4 Packing unrelated questions** (development tweets, 200 items; `r8_n104.csv`, `round8_batch2.log`). Packing the probe with 1, 3 or 7 unrelated questions about the same state changed its gold log-probability by at most 0.005 (accuracy 69.0% → 68.5%, 68.5% and 68.3%), also with the probe last. A companion question that mentions one of the probe's options moved it by +0.005, and examples attached to a companion question did not leak into the probe (|Δlogp| ≤ 0.008). Billing was 466 input tokens for the probe alone and 651 with seven companions. Packing k different items into one state, one question per item, gave 69.0% accuracy at k = 8 at 255 tokens per item instead of 466, but raised gold log-probability (+0.083 [+0.019, +0.151]): packed states are not isolated in the way packed questions are. T8 is the confirmatory version (Section 3); the companion questions are listed in Appendix J.

**D.5 Long context and needles** (synthetic states, development, 100 items per cell; `lenscan_r1.csv`, `lenscan2_r2.csv`, `lenscan3_r3.csv`). A state of L filler sentences carries one needle sentence that answers the question. A needle that repeats the question's wording was answered correctly at every length from 12 to 1,500 sentences (up to about 13,100 input tokens). A synonym needle (100% → 98%) and an in-sentence alias (100%) held to about 15,900 tokens. A needle that needs relative-time arithmetic fell from 78% at 12 sentences to 72%, 66% and 65% at 150, 600 and 1,500 sentences; restating the question after the state recovered 9 and 6 points at 600 and 1,500 sentences (75% and 71%), and an "ignore irrelevant text" line 4 and 7 points (70% and 72%). Two-hop and event-replay needles scored 51% to 66% at every length tested. Length alone did not hurt; computation did. At 100 items per cell these are weak evidence.

---

## Extended Appendix E. Label budget and comparators (exploratory)

**E.1 Supervised peers on development data.** The prompt led the strongest of about 20 development baselines on topical sets by +14.6 at P = 1, +8.1 at P = 5 and +1.1 at P = 100 (Figure E1).

![Figure E1. Development data only. Accuracy against labelled examples per class for Jev with TF-IDF and dense kNN-20, bare Jev, the best local baseline on Jev's pool, the strongest baseline over three pool draws (bars: ±1 SD over draws) and an untuned logistic regression.](figures/fig22_supervised_peers_v2.png)

**Figure E1.** Supervised peers on development data (Section 5).

*Baselines.* On the same development items and pools, we fitted about 20 calibrated local baselines on bge-small and all-MiniLM-L6-v2 embeddings:

* tuned and untuned logistic regression, kNN, nearest centroid and an MLP;
* each with and without prior correction, over three pool draws;
* plus SetFit [45], capped at a fixed number of training steps. Embedding classifiers are known to be strong few-shot peers of language models [45; E13; E53].

We report the strongest baseline per cell, selected on the scored items. That favours the baselines by a median 0.7 points (90th percentile 3.2). Jev has one pool draw.

**Table E.1a.** Jev TF-IDF kNN-20 minus the strongest baseline, accuracy points, dataset-equal pooled means.

* Topical or imbalanced: tweets, LEDGAR, CFPB, helpdesk and ToxicChat, plus Enron 5% at P = 1 and 100.
* Light battery: MetaTool, MetaTool ids, UNFAIR-ToS, NVD, PhraseBank and NLBSE.
* Banking77: Banking77-20, all 77 and random subset #1.

| Group | P = 1 | P = 5 | P = 20 | P = 100 |
|---|---|---|---|---|
| Banking77 (3 sets) | – | – | −1.8 [−3.0, −0.6] | −1.3 [−2.3, −0.2] |
| Topical or imbalanced | +14.6 [+13.2, +16.0] | +8.1 [+6.6, +9.6] | +4.0 [+2.7, +5.2] | +1.1 [0.0, +2.3] |
| Same five, de-duplicated | +19.5 [+17.8, +21.1] | +8.7 [+7.2, +10.0] | +3.9 [+2.7, +5.3] | +1.2 [0.0, +2.5] |
| Light battery (6 sets) | – | +3.8 [+2.1, +5.5] | – | −1.4 [−3.1, +0.3] |

Per dataset at P = 100 (Jev TF-IDF kNN-20 minus the strongest baseline, accuracy points, 90% interval):

| Dataset | Difference | Dataset | Difference |
|---|---|---|---|
| Banking77-20 | −1.7 [−3.8, +0.3] | Enron 5% | +0.5 [−0.5, +1.4] |
| Banking77, all 77 | −2.1 [−4.0, −0.1] | MetaTool | +1.7 [−0.4, +3.9] |
| CLINC150 (80) | +0.1 [−1.0, +1.1] | MetaTool ids | −1.1 [−3.7, +1.6] |
| Tweets | +1.0 [−2.8, +5.1] | UNFAIR-ToS | −20.3 [−24.5, −15.9] |
| LEDGAR | +1.8 [+0.1, +3.5] | NVD | +0.1 [−4.6, +4.8] |
| CFPB | +3.7 [+0.8, +6.8] | PhraseBank | +1.8 [−3.3, +6.8] |
| Helpdesk | −2.1 [−6.0, +2.0] | NLBSE | +9.2 [+4.9, +13.6] |
| ToxicChat | +1.9 [+0.9, +2.8] | | |

The intervals for tweets and helpdesk both include 0, so both are within noise. Dense kNN-20 at P = 100 gives CFPB +4.2 [+1.2, +7.4], ToxicChat +1.7 [+0.7, +2.7], and intervals that include 0 on Banking77-20, tweets and LEDGAR.

In macro-F1 the prompt still led the topical group at P = 100 (+4.2 [+2.3, +6.1]). On UNFAIR-ToS the classifier predicts "fair". SetFit became the strongest baseline only for CFPB at P = 5 and tweets at P = 20. It was run at five per class on seven datasets with three draws and on NLBSE with one, and at twenty per class on tweets.

Crossover pool sizes, where the strongest baseline per pool size reaches Jev, with Jev held flat beyond its largest pool:

* Banking77-20: about 9 (provisional: selected subset);
* all 77 intents: at most 20; CLINC150: at most 80;
* tweets: about 95; NVD: about 28; Enron: about 300; PhraseBank: about 430; CFPB: about 500 (an extrapolation);
* LEDGAR, ToxicChat, MetaTool and NLBSE: not within 500 to 1,000.

**E.2 Stacking.** A 50/50 average of Jev kNN-20 and a dense logistic regression beats the better component by +0.6 points on average over 34 cells (8 wins, 26 ties, 0 losses). A stacker fitted on development labels gains +2.5 (up to +9.0 on tweets at 5 per class).

**E.3 Comparators at 80 to 100 labels per class** (post-unsealing).

**At this budget the prompt's margin over local models is small or absent.** On Run 1 items (Table E.3), the prompt led a tuned classifier by 0.8 to 5.8 points and a fine-tuned MiniLM encoder [38; 48] by −1.2 (tweets, where the encoder scored 79.7% against 78.4%) to +5.5 (CFPB). A vote × classifier product with no Jev call was level on Banking77 (+0.1 [−0.5, +0.7]).

**The G5 combination does not transfer.** Bare × vote × tuned classifier minus kNN-20 was −0.8 [−1.6, 0.0] on Banking77, −0.8 [−1.3, −0.4] on CLINC150 and −1.5 [−2.3, −0.8] on ToxicChat (Run 1 items), and −1.2 [−2.0, −0.5] on fresh ToxicChat items, where it was not non-inferior at −1.5 (p .25). The example texts still add about a point where the label space is large or positives are rare.

**On fresh items the one-bare-call ensemble beats the fine-tuned encoder.** The encoder was not distinguishable from the prompt on Run 2 tweets (prompt minus encoder −1.8 [−3.8, +0.3]) and trailed it on CFPB (+5.9 [+4.0, +7.8]). The G5 ensemble beat it by 3.5 [+2.2, +4.8] points pooled. A deployment that must not send example text is better served by the ensemble than by this encoder recipe.

*Full table.*

**Table E.3.** Dense kNN-20 prompt minus each comparator on Run 1 dense-arm items with the same pools (P = 100; CLINC150 at most 80 per class, 11,767 texts). Single-call accuracy points, 90% cluster-bootstrap intervals. "Tuned classifier": logistic regression on bge-small embeddings, C by cross-validation on the pool, temperature-scaled and prior-corrected. "Fine-tuned encoder": all-MiniLM-L6-v2 [38; 48] fine-tuned on 90% of the pool, prior-corrected.

| Comparator | Banking77 | CLINC150 | Tweets | CFPB | ToxicChat |
|---|---|---|---|---|---|
| Pre-registered classifier (dense, C = 10) | +1.1 [+0.4, +1.9] | +1.8 [+1.3, +2.4] | +7.7 [+5.5, +9.9] | +6.7 [+5.0, +8.4] | +9.5 [+8.4, +10.7] |
| Tuned classifier | +0.8 [0.0, +1.6] | +2.0 [+1.4, +2.6] | +5.5 [+3.3, +7.7] | +5.8 [+3.8, +7.7] | +2.6 [+1.8, +3.4] |
| Fine-tuned encoder | +0.9 [0.0, +1.7] | +2.0 [+1.5, +2.5] | −1.2 [−3.2, +0.8] | +5.5 [+3.9, +7.1] | +2.4 [+1.7, +3.1] |
| Vote × tuned classifier (no Jev call) | +0.1 [−0.5, +0.7] | +1.9 [+1.3, +2.5] | +6.5 [+4.3, +8.7] | +3.8 [+2.0, +5.5] | +5.5 [+4.6, +6.5] |
| Bare × vote (one bare call) | +2.9 [+1.7, +4.3] | +1.8 [+1.1, +2.7] | +3.8 [+2.0, +5.5] | +1.0 [−0.1, +2.1] | +1.7 [+1.0, +2.4] |
| Bare × vote × tuned classifier (one bare call) | +0.8 [0.0, +1.6] | +0.8 [+0.4, +1.3] | −0.3 [−2.0, +1.4] | −0.8 [−2.0, +0.3] | +1.5 [+0.8, +2.3] |

On tweets the fine-tuned encoder reached 79.7% against the prompt's 78.4%. Fine-tuning helped only on tweets (+6.7 [+4.7, +8.7] over the tuned classifier); training took 2.5 to 37 minutes per model on four shared CPU threads, with one recipe. Published full-data fine-tuned BERT scores 93.7 on BANKING77 and 96.9 on CLINC150 [5], close to the prompt's 93.7 and 98.0 (different test subsets). ICL against fine-tuned smaller models on text classification is compared directly in [33; 9].

*The G5 combination on every dataset* (bare × vote × tuned classifier minus dense kNN-20; 20,000 cluster-bootstrap draws; p(NI) is the non-inferiority p at −1.5):

| Items | Dataset (n) | kNN-20 % | Combination % | Difference [90% CI] | p(NI) |
|---|---|---|---|---|---|
| Run 1 | Banking77 (2,975; 77 class clusters) | 93.66 | 92.91 | −0.8 [−1.6, 0.0] | .062 |
| Run 1 | CLINC150 (4,443; 150 class clusters) | 98.00 | 97.16 | −0.8 [−1.3, −0.4] | .017 |
| Run 1 | Tweets (1,300) | 78.42 | 78.73 | +0.3 [−1.4, +2.0] | .041 |
| Run 1 | CFPB (1,600) | 80.31 | 81.12 | +0.8 [−0.3, +2.0] | .0008 |
| Run 1 | ToxicChat (2,600) | 97.06 | 95.52 | −1.5 [−2.3, −0.8] | .54 |
| Run 2 | Tweets (1,170) | 76.92 | 78.59 | +1.7 [−0.2, +3.5] | .002 |
| Run 2 | CFPB (1,406) | 78.02 | 79.20 | +1.2 [0.0, +2.4] | .0003 |
| Run 2 | ToxicChat (2,244) | 96.70 | 95.50 | −1.2 [−2.0, −0.5] | .25 |

Pooled over Run 1 tweets and CFPB the difference is +0.6 [−0.5, +1.6]; pooled over all five Run 1 datasets, −0.4 [−0.9, +0.1].

*Which comparator each intent-set statement uses.* Three kinds of statement about intent sets appear in the project notes, and they compare different things. (i) Development analyses found the prompt level with a cross-fitted vote (−0.2 [−0.9, +0.4]; Section 5) and the best of about 20 local baselines, chosen on the scored items, level with or ahead of the prompt from about 20 per class on Banking77 (−1.8 [−3.0, −0.6] over three Banking77 sets) and level at 80 per class on CLINC150 (+0.1; Appendix E.1). Both are single comparators on development items, and T2 showed that the parity with the vote did not hold on test items (+3.0 [+2.4, +3.7]). (ii) On Run 1 test items the frozen G5 product (bare × vote × tuned classifier) trailed kNN-20 by about 0.8 points on Banking77 and CLINC150 (table above); the tuned classifier alone trailed by 0.8 and 2.0 points and the vote × classifier product without a Jev call by 0.1 and 1.9 (Table E.3), so on Banking77 multiplying in the bare vector did not help. (iii) Run 3's H5i applied the same product, under class clusters, to MASSIVE and MetaTool; the result was inconclusive (+0.6 [−0.7, +2.0]; MASSIVE +0.1, MetaTool +1.2), against the pre-registered expectation that it would trail. On ToxicChat the product trailed in both runs (−1.5 and −1.2). Read this way, the statements do not conflict.

*No-vendor and one-call comparators on Run 2 fresh items* (P = 100; the fine-tuned encoder is the Run 1 recipe, two seeds, prior-corrected; its training runs reproduce the Run 1 models exactly):

| System | Tweets % | CFPB % | Prompt minus system, pooled |
|---|---|---|---|
| Dense kNN-20 prompt | 76.92 | 78.02 | – |
| Fine-tuned MiniLM | 78.68 | 72.12 | +2.1 [+0.7, +3.5] |
| Bare × vote × tuned classifier (G5) | 78.59 | 79.20 | −1.4 [−2.5, −0.3] |
| Tuned classifier | 72.82 | 73.19 | +4.5 [+3.0, +6.0] |

Prompt minus the fine-tuned encoder was −1.8 [−3.8, +0.3] on tweets and +5.9 [+4.0, +7.8] on CFPB. The G5 combination minus the encoder was −0.1 [−2.1, +1.9] on tweets, +7.1 [+5.4, +8.8] on CFPB and +3.5 [+2.2, +4.8] pooled.

**E.4 Comparators at 5 labels per class** (post-unsealing, Run 2 fresh items). Table 4 in Section 5 gives the pooled comparison.

**The prompt beat every local classifier tried, but it is not the best use of 5 labels.** The strongest local classifier, a nearest centroid, trailed it by 16.4 points, and fine-tuning did worse. A post-hoc product of the bare call with the same centroid beat the prompt by 2.1 points (tweets −3.4, CFPB −0.8) without sending example text; it needs a fresh test.

*Per dataset.* The pool is G4's first 5 per class (100 texts for tweets, 40 for CFPB). The fine-tuned MiniLM used the Run 1 recipe without early stopping, which is impossible at 5 per class, for a fixed 40 epochs (about the optimiser steps of the Run 1 runs), seeds 0 to 2 averaged; a 5-epoch variant reached 39.6%. The nearest centroid is cosine to class means with a softmax temperature fitted by leave-one-out on the pool. Vote and centroid are prior-corrected. Per dataset, prompt minus comparator:

| Comparator | Tweets | CFPB |
|---|---|---|
| Bare Jev | +3.6 [+2.3, +5.0] | +2.1 [+1.1, +3.2] |
| Bare × vote | +4.1 [+2.0, +6.2] | +0.8 [−0.5, +2.0] |
| Dense nearest centroid | +16.4 [+13.6, +19.2] | +16.4 [+13.9, +19.0] |
| Fine-tuned MiniLM, 40 epochs | +17.1 [+14.6, +19.6] | +24.4 [+22.2, +26.6] |
| Dense kNN vote | +39.1 [+36.1, +42.0] | +28.1 [+25.3, +31.0] |
| *Post hoc:* bare × vote × tuned classifier | +2.7 [+0.6, +4.7] | +0.4 [−1.0, +1.8] |
| *Post hoc:* bare × tuned classifier | −3.0 [−4.6, −1.4] | −0.1 [−1.2, +1.0] |
| *Post hoc:* bare × centroid | −3.4 [−5.1, −1.7] | −0.8 [−1.9, +0.4] |
| *Post hoc:* bare × fine-tuned MiniLM | −1.8 [−3.4, −0.1] | +2.1 [+0.9, +3.4] |

The vote keeps its development-chosen k = 10, which exceeds the 5 examples per class, so it is dominated by off-class neighbours. The post-hoc products were chosen after the others and need a fresh test.

**E.5 Comparator definitions.**

* Tuned classifier: C = 100 chosen by cross-validation on the pool, then temperature scaling and prior correction. Without prior correction the prompt leads it by +0.8 to +10.3.
* Fine-tuned encoder: all-MiniLM-L6-v2 with mean pooling and a linear head; AdamW (encoder learning rate 8e-5, head 2e-3); at most 4 or 5 epochs, with early stopping on a 10% hold-out of the pool. One seed on Banking77 and CLINC150, and two seeds averaged on the other three sets. Without prior correction it falls to 76.5% on tweets and 89.3% on ToxicChat.

**E.6 Cascades** (post-unsealing, Run 1 items unless marked).

**Cross-fitted cascades lose little accuracy at small shares sent.** At the "within 0.5 points" operating point the tuned-classifier cascade sent 1.7 to 31.6% of items to Jev and lost 0.50 to 0.75 points, at 3.2 to 58 times lower Jev cost.

*Method and full table.* An item is answered locally when a local model's maximum probability exceeds a threshold; the rest go to dense kNN-20. Costs count Jev input tokens only, at $0.042 per million: output is not billed separately, and local compute is ignored.

The primary numbers use cross-fitted thresholds. The test items are split 2-fold by cluster; the threshold is chosen on one fold and applied to the other, both directions are averaged, and results are averaged over 200 random partitions. The intervals redo the selection inside each bootstrap draw.

| Dataset (kNN-20 accuracy) | Operating point | Share to Jev [CI] | Cascade − full [CI] | $ per 1,000: full / cascade / bare |
|---|---|---|---|---|
| Banking77 (93.7%) | within 0.5 | 1.7% [0.2, 5.8] | −0.50 [−0.84, +0.05] | 0.0469 / 0.0008 / 0.0429 |
| | maximum accuracy | 15.6% [10.7, 20.2] | +0.65 [−0.04, +1.02] | – / 0.0073 / – |
| CLINC150 (98.0%) | within 0.5 | 5.1% [2.7, 8.0] | −0.52 [−0.77, −0.43] | 0.0625 / 0.0032 / 0.0593 |
| | maximum accuracy | 23.0% [15.0, 25.6] | +0.05 [−0.15, +0.16] | – / 0.0144 / – |
| Tweets (78.4%) | within 0.5 | 31.6% [19.2, 40.6] | −0.75 [−2.03, −0.39] | 0.0381 / 0.0120 / 0.0196 |
| | maximum accuracy | 51.6% [45.3, 60.7] | +1.55 [−0.13, +2.38] | – / 0.0197 / – |
| CFPB (80.3%) | within 0.5 | 22.5% [14.5, 31.4] | −0.65 [−1.60, −0.39] | 0.0901 / 0.0203 / 0.0216 |
| | maximum accuracy | 43.8% [34.7, 56.5] | +0.74 [−0.22, +1.70] | – / 0.0394 / – |
| ToxicChat (97.1%) | within 0.5 | 9.0% [5.7, 16.5] | −0.55 [−1.03, −0.43] | 0.0539 / 0.0049 / 0.0135 |
| | maximum accuracy | 35.6% [14.5, 51.1] | −0.14 [−0.44, +0.06] | – / 0.0192 / – |

The thresholds chosen on all test items gave 1.0, 4.5, 33.0, 21.5 and 8.0% sent, at −0.42 to −0.50 points; these are optimistic by construction.

![Figure E2. Exploratory (post-unsealing), Run 1 test items. Cascade accuracy against the share of items sent to Jev kNN-20 for four local rules. Filled markers: cross-fitted thresholds (circles: smallest share within 0.5 points of full kNN-20; diamonds: maximum accuracy), with intervals that include threshold selection. Hollow markers: thresholds chosen on all test items (optimistic).](figures/fig25_cascade_v3.png)

**Figure E2.** Cascade accuracy against the share of items sent (Section 5).

The other local rules need far more calls. Under the "within 0.5" rule, cross-fitted, the vote-confidence rule sent 3.5 to 91.4% of items and the neighbour-agreement rule 8.2 to 99.4%. The fine-tuned encoder sent 0.3 to 18.5%, and at its maximum-accuracy point it was above full kNN-20 on tweets (+3.41 [+1.99, +4.91], 29.4% sent) and CFPB (+1.22 [+0.37, +2.10], 45.9% sent).

The ToxicChat thresholds were then frozen for Run 2 (G1c, Table I.2). On fresh items the tweets and CFPB thresholds gave the pre-specified estimates +1.2 [−0.3, +2.7] at 34.4% sent and −1.1 [−2.5, +0.4] at 23.5% sent.

**E.7 Rare positives and ToxicChat operating points.**

**On ToxicChat, an accuracy-tuned cascade trades away precision.** On fresh items (145 toxic), the G1c cascade minus full kNN-20 was −7.3 [−13.8, −1.1] points of toxic precision and +4.5 [−2.5, +11.7] of recall. Average precision fell by 0.13 [0.05, 0.20], and recall at precision 0.9 from 0.48 to 0.08, because locally answered items carry the classifier's poorly ranked probabilities. On Run 1 items, a cross-fitted threshold sending 37% kept precision (−0.3 [−4.0, +1.8]) and recall (−2.1 [−5.5, +0.7]).

**Retrieval helps rare positives.** Recall at precision 0.9 was 0.24 bare and 0.53 with dense kNN-20 on Run 1 items, and 0.12 and 0.48 on fresh items.

*Details.* On development ToxicChat, bare Jev scores 94.0% (a constant "not toxic" scores 90.9%) while catching 39.4% of toxic prompts, and kNN-20 lifts recall to 62.4%.

On Run 1 test items the dense prompt lifts recall from 67/166 = 40.4% [34.3, 46.7] to 115/166 = 69.3% [63.1, 74.8] (Wilson 90%), a difference of +28.9 [+22.7, +35.3] (cluster bootstrap); 49 toxic items moved from miss to hit and 1 from hit to miss. Precision is 79.8% [71.7, 86.0] and 83.3% [77.5, 87.9]. These are the frozen code's figures (`gate_arms.csv`), computed from the argmax of the two-call averaged vector; with the single-call convention used everywhere else, recall is 39.8% and 68.4%. The near-duplicate clusters are almost all single items, so the cluster bootstrap agrees with Wilson to within 0.4 points.

Operating points on the same 2,600 items (166 toxic; post-unsealing; near-duplicate-group bootstrap with 2,000 draws):

| System | Recall at precision 0.9 | Average precision | AUROC |
|---|---|---|---|
| Bare | 0.24 [0.12, 0.37] | .735 | .960 |
| Dense kNN-20 | 0.53 [0.36, 0.66] | .848 | .980 |
| Tuned dense classifier | 0.06 [0.03, 0.28] | .620 | .946 |
| Fixed vote | 0.13 [0.08, 0.24] | .516 | .916 |

kNN-20 minus bare is +0.29 [+0.12, +0.42].

**The G1c cascade on the toxic class** (Run 2 fresh items, n = 2,244, 145 toxic; single-call recall and precision; scores for average precision and recall at precision 0.9 are Jev's paraphrase-averaged P(toxic) on items sent to Jev and the classifier's on locally answered items; near-duplicate-group bootstrap, 2,000 draws):

| System | Recall | Precision | Recall at precision 0.9 | Average precision | Accuracy % |
|---|---|---|---|---|---|
| Bare Jev | 0.379 [0.312, 0.448] | 0.815 [0.736, 0.891] | 0.124 [0.039, 0.389] | 0.698 | 95.43 |
| Full dense kNN-20 | 0.597 [0.525, 0.664] | 0.848 [0.788, 0.908] | 0.483 [0.295, 0.680] | 0.809 | 96.70 |
| Tuned classifier alone | 0.655 [0.587, 0.725] | 0.594 [0.529, 0.660] | 0.069 [0.007, 0.367] | 0.647 | 94.88 |
| G1c cascade (frozen threshold, 8.2% sent) | 0.641 [0.577, 0.709] | 0.775 [0.708, 0.835] | 0.083 [0.014, 0.475] | 0.681 | 96.48 |

Cascade minus full kNN-20: recall +0.045 [−0.025, +0.117], precision −0.073 [−0.138, −0.011], recall at precision 0.9 −0.400 [−0.561, +0.026], average precision −0.128 [−0.197, −0.053]. Of the 145 toxic items, the cascade answered 89 locally (the classifier caught 71.9% of them; kNN-20 Jev would have caught 64.6%) and sent 56 to Jev (51.8% caught). The cascade flagged 5.4% of items as toxic, against 4.6% for kNN-20.

On Run 1 items, with thresholds cross-fitted as in E.6, the "within 0.5 points" cascade (9.1% sent) changed recall by −0.034 [−0.090, +0.025] and precision by −0.061 [−0.124, −0.031]; the maximum-accuracy cascade (37.2% sent) changed them by −0.021 [−0.055, +0.007] and −0.003 [−0.040, +0.018], with recall at precision 0.9 of 0.43 against 0.53 for full kNN-20.

**E.8 Supervised baselines under prevalence shift** (development; `prodtransfer_r6_enron.csv`, `prodtransfer_r6_enron_baselines.csv`, `prodtransfer_r6_toxic_baselines.csv`). A classifier trained on a balanced pool inherits the pool's prior. A TF-IDF logistic regression trained on the 100-per-class pool and evaluated at 5% spam prevalence (Enron, 800 development items) scored 88.0% (macro-F1 .687), against 97.4% (macro-F1 .896) for bare Jev; on ToxicChat at its natural rate it scored 83.4% (macro-F1 .688), against 94.0% for bare Jev. Every local comparator in the confirmatory runs and in Appendix E.3 is therefore prior-corrected.

**E.9 Run 4 secondary estimates** (pre-specified in `reports/preregistration_run4.md` §§4.4-4.6 and 6; no decision, no multiplicity correction; `run4_secondary.csv`, `run4_descriptive.csv`, `run4_timesplit.csv`, `run4_x2.csv`). The pre-registered tests are in Table P.1 and Appendix O. Differences are in accuracy points, system minus the kNN-20 prompt unless stated, with 90% intervals.

**Table E.9a.** Label-budget components on Run 4's fresh items (MASSIVE, LEDGAR, MetaTool; 5,606 items; pooled dataset-equal).

| Contrast | Estimate | Class clusters | Near-duplicate groups |
|---|---|---|---|
| 5 per class: bare × tuned classifier (X1a, primary) | −0.64 | [−1.66, +0.35] | [−1.18, −0.09] |
| 5 per class: bare × nearest centroid | −0.49 | [−1.92, +1.19] | [−1.05, +0.07] |
| 5 per class: bare Jev | −2.90 | [−4.90, −0.68] | [−3.51, −2.30] |
| 5 per class: tuned classifier alone | −9.10 | [−11.18, −7.28] | [−9.95, −8.26] |
| 5 per class: nearest centroid alone | −9.82 | [−12.07, −7.82] | [−10.67, −8.96] |
| 100 per class: G5 product (X1b, primary) | −0.73 | [−1.63, +0.14] | [−1.26, −0.19] |
| 100 per class: tempered product (frozen exponents 0.358 / 0.131 / 0.620) | −0.41 | [−1.23, +0.31] | [−0.96, +0.14] |
| 100 per class: bare × tuned classifier | −0.90 | [−1.87, −0.00] | [−1.44, −0.35] |
| 100 per class: tuned classifier alone | −2.34 | [−3.52, −1.33] | [−3.03, −1.65] |
| 100 per class: bare Jev | −6.00 | [−7.99, −4.07] | [−6.66, −5.32] |

Under each paraphrase alone, X1a was −0.60 and −0.67 and X1b −0.68 and −0.78. Pooled accuracy / macro-F1 / mean worst-class recall (`run4_descriptive.csv`): at 5 per class, bare 83.8 / 82.5 / 20.9, prompt 86.7 / 85.9 / 33.1, bare × classifier 86.1 / 85.3 / 29.5; at 100 per class, prompt 89.8 / 89.1 / 42.8, G5 product 89.1 / 88.1 / 29.7. On MASSIVE at 100 per class the product's worst class had a recall of 0.

**Table E.9b.** SuperICL [65]: the tuned classifier's label and confidence appended to the instruction (MASSIVE and LEDGAR, 1,200 items, class clusters). "Local product" is bare × classifier at 5 per class and the G5 product at 100.

| SuperICL minus | 5 per class | 100 per class |
|---|---|---|
| kNN-20 prompt | −2.3 [−4.1, −0.6] | −1.2 [−2.5, +0.0] |
| local product | −1.75 [−3.3, −0.2] | +0.5 [−0.6, +1.7] |
| bare Jev | −0.7 [−2.9, +1.4] | +3.7 [+1.4, +6.1] |
| the classifier alone | +8.8 [+6.4, +11.8] | +1.9 [+0.4, +3.4] |

Jev returned the classifier's label on 90.0% (MASSIVE) and 86.5% (LEDGAR) of items at 5 per class and on 97.2% and 94.4% at 100 per class. When the classifier was wrong, SuperICL's accuracy was 28.8% and 54.3% at 5 per class and 13.6% and 34.4% at 100 per class, so the stated label mostly overrode Jev's own evidence.

**Table E.9c.** CFPB time split: pool of 800 complaints received in 2025 at natural shares, 2,000 test complaints received in 2026 (near-duplicate-group clusters, the block's pre-registered primary unit; worst class in brackets).

| System | Accuracy | Macro-F1 | Worst-class recall |
|---|---|---|---|
| Bare Jev | 76.8 [75.3, 78.4] | 74.3 [72.5, 75.9] | 68.2 (debt collection) |
| kNN-20 prompt, natural pool | 76.9 [75.4, 78.5] | 74.3 [72.5, 76.0] | 70.4 (debt collection) |
| Bare × vote × tuned classifier | 66.0 [64.3, 67.7] | 61.5 [59.4, 63.5] | 17.3 (payday loan) |
| Tuned classifier alone | 42.4 [40.5, 44.2] | 34.5 [32.8, 36.3] | 1.2 (payday loan) |

Contrasts: prompt minus bare +0.05 [−0.6, +0.8] on accuracy, +0.02 [−0.7, +0.7] on macro-F1 and +2.1 [−2.6, +3.2] on worst-class recall; product minus prompt −10.9 [−12.2, −9.5], −12.8 [−14.6, −11.0] and −53.1 [−57.9, −43.2]; with class clusters, product minus prompt is −10.9 [−19.2, −5.6]. Per-class recall (test items; 2025 pool examples), prompt / product: mortgage (171; 5) 95.0 / 64.3, payday loan (81; 7) 71.6 / 17.3, vehicle loan (111; 8) 81.1 / 59.5, credit card (399; 31) 82.5 / 72.2, debt collection (582; 74) 70.4 / 60.3, credit reporting (59; 594) 92.4 / 94.9. More than half of the product's loss (120.5 of 218 item-equivalents) falls on the three classes with 5 to 8 pool examples. The class mix shifted: credit reporting was 75.8% of in-scope 2025 complaints and 3.0% of the 2026 test items, and the local models' prior correction used the 2025 shares, as a deployment would.

**Table E.9d.** Pool redraws on the Run 2 items (600 tweets, 400 CFPB; draw 0 is the Run 2 pool, draws 1 to 5 are new; pooled dataset-equal; near-duplicate-group clusters). Tweets' new 100-per-class pools share 26 to 29% of rows with the Run 2 pool; CFPB's share 62 to 66%, because three CFPB classes have fewer than 100 rows.

| System minus prompt | Draw 0 | Draws 1 to 5 | Mean (SD) over 6 | Draws above 0 | Pool × item 90% CI of the mean |
|---|---|---|---|---|---|
| G5 product, 100 per class | +0.75 | −1.02, −0.62, −0.27, +0.56, +0.17 | −0.07 (0.69) | 3 of 6 (6 of 6 above −1.5) | [−1.60, +1.38] |
| bare Jev, 5 per class | −2.56 | −5.33, −2.00, −2.90, −3.60, −3.35 | −3.29 (1.15) | 0 of 6 | [−4.71, −1.96] |
| tuned classifier, 5 per class | −17.67 | −19.40, −23.48, −16.67, −20.54, −20.42 | −19.69 (2.41) | 0 of 6 | [−22.32, −17.07] |
| nearest centroid, 5 per class | −16.88 | −18.23, −24.52, −19.67, −21.71, −19.83 | −20.14 (2.69) | 0 of 6 | [−23.07, −17.30] |
| bare × tuned classifier, 5 per class | +1.29 | −0.83, +1.33, +0.19, −0.04, −0.21 | +0.29 (0.86) | 3 of 6 | [−0.96, +1.51] |
| bare × nearest centroid, 5 per class | +1.75 | −0.27, +1.42, +0.06, −0.06, +0.65 | +0.59 (0.83) | 4 of 6 | [−0.66, +1.82] |

The 5-per-class lead of the prompt over bare Jev and the local classifiers kept its sign in every draw; the G5 difference and the two bare-call products did not. With class clusters, the pool × item interval of the G5 mean is [−3.58, +2.51].

---

## Extended Appendix F. Production levers: cost, shortlist, packing, abstention, latency (exploratory)

**F.1 Value per token.** kNN-20 buys +1.2 to +2.8 nats of gold log-probability per 1,000 added tokens on Banking77 and CLINC150, and 0.01 to 0.09 on Enron, LEDGAR, CFPB and ToxicChat. Stated priors buy 0.84. Persona, politeness, emphasis and descriptions sit at or below the random-padding floor (0.1 to 0.24). The ratio is unstable for levers under 25 tokens, such as persona and politeness.

**F.2 Labels-only shortlist.**

*Offline proxy (development).* The labels of the five nearest dense neighbours (1.3 labels on average, gold present 96%) recover 80% of the Banking77-20 gain. The mask hurts on tweets (−4.5 [−8.8, −0.3]) and ToxicChat (−5.6 [−7.3, −4.1]). Cheap models have been used to shortlist labels before [E45; E55; E65].

*On test items.* Cutting options to the labels of the five nearest neighbours lost 2.2 to 2.4 points on Banking77 and CLINC150 at about 5% of kNN-20's tokens (`r13_a5_dollars.csv`: 0.20 and 0.23 calls per decision; −2.2 and −2.4 points against kNN-20). Gold is in the shortlist for 97.3% (Banking77) and 97.5% (CLINC150) of items. The shortlist gains +12.0 and +3.7 over bare.

*Live shortlist on development data* (`r9_batch3_e2.csv`). On Banking77-20 the labels of the five nearest dense neighbours reached 89.0% against 70.1% bare and 91.4% and 92.6% for TF-IDF and dense kNN-20, at 59 input tokens per item on average, because 81% of items had a one-label shortlist and needed no call; gold was in the shortlist for 96.2%. On tweets it scored 69.3% against 70.9% bare (shortlist recall 77.8%).

*Re-asking over the model's own top-k* (all 77 Banking77 intents, 400 items × 2; `shortlist_r1.csv`). Sending Jev's own top 3, 5 or 10 options back as the option list lowered accuracy from 77.3% to 76.3%, 76.4% and 75.8%, and gold log-probability by 0.10, 0.06 and 0.05. A shortlist helps only when it carries information the model lacks.

**F.3 Packing related questions** (first 200 CFPB test items; post-unsealing).

* product (the confirmatory question);
* issue (20 development-set issues plus "Something else", covering 78% of gold issues);
* whether money was lost (no gold label).

Results, packed against separate:
* product 80.75% against 80.75%;
* issue −0.25 [−1.3, +0.8] and +0.25 [−1.0, +1.5] for the two orders;
* money-lost probability .395 against .396;
* mean total-variation distance at most 0.03.

**F.4 Out-of-scope inputs.** On CLINC150's far out-of-scope queries, kNN-20 plus a "none of these" option separates in-scope from out-of-scope queries with AUROC .999, and the dense retriever's maximum cosine alone reaches .987.

On near-miss inputs (10 Banking77 intents held out from 77 with seed 0; 150 + 150 items), the AUROC of the maximum probability is:

* .805 bare, .892 with kNN-20 and .918 with kNN-20 plus "none";
* .902 for the retriever's maximum cosine with dense neighbours, and .754 with TF-IDF neighbours.

kNN-20 plus "none" edges the dense detector, and kNN-20 alone does not. At 95% in-scope retention, out-of-scope rejection rises from 19% (bare) to 43% (kNN-20), and from 36% to 53% with "none". In-scope accuracy, counting abstention as an error, is 83.3 bare, 91.3 kNN-20, 82.0 bare + none and 91.3 kNN-20 + none. This rests on one hold-out seed only.

**F.5 Automation at a guaranteed error.** We used a risk-controlled threshold over the maximum probability [E4; E5; E56], as has been applied to bare Jev [E54; 3], with 90% confidence and 200 random calibration/test halves. The share of decisions automated at 5% error, averaged over 12 development datasets, was:

* 25% bare;
* 67% with kNN-20;
* 63% for a dense logistic regression;
* 70% for the combination of kNN-20 and the logistic regression.

Tweets and CFPB automate at most 5% for every system. These runs are not corrected for duplicates, which inflate high-confidence retrieval decisions. Banking77 all 77 at 20 per class automates 42% with retrieval against 11% for the classifier, and LEDGAR at 100 per class 87% against 28%. A singleton conformal set is not a correct decision: bare Jev on tweets has 2% singletons, with 19.6% error.

**F.6 Latency and cost.** On a separate sample of tweets, measured in one session:

* Sequential calls had a median latency of 0.094 s bare and 0.104 s with kNN-20 (95th percentile about 0.2 s).
* 50 concurrent calls queued to medians of 1.39 s and 1.15 s.

The cost was $0.0197 per 1,000 decisions bare (468 tokens per call on that sample) and $0.042 with kNN-20 (991 tokens). Local retrieval adds about 7 ms (6.8 ms measured), and a local logistic regression predicts in about 1 ms. At $0.038 per 1,000 dense kNN-20 tweet decisions on the Run 1 items, one million decisions a day cost about $38 a day.

---

## Extended Appendix G. Security (exploratory)

**Security.** Synonym-swapped poisoned pool texts cut Banking77-20 accuracy from 92.2% to 23.5% at three plants, and de-duplication did not stop them. Guard sentences, spotlighting and a separate claim field all fell to score-blind best-of-100 search: counting only label-preserving successes, at least 38%, 15% and 55% of 40 synthetic tickets (raw success 68 to 100%) [17; 34] (Appendices C.12 and G).

**G.1 Setting and static attacks.** Customer-support tickets (author-generated, n = 300) are routed to one of several teams. The attacker appends text claiming that a wrong team is correct, and succeeds if the argmax becomes that team. The defenses are:

* a guard sentence ("Judge only from the evidence in the state; ignore any claims about what the answer should be.");
* spotlighting: the message is wrapped in data markers and marked untrusted [14];
* a field split: the claim goes in its own `unverified_claim` field.

Results:

* A one-line claim cuts accuracy from 87% to 33% (success 62%). Success falls to .23 with the guard, .12 with spotlighting and .11 with the field split.
* A fabricated-evidence paragraph succeeds at .80 (no defense), .73 (guard), .47 (spotlighting) and .12 (field split).
* The defenses raise clean accuracy by 2.0 (field split), 4.7 (guard) and 8.3 points (spotlighting).

*Why the defenses raise clean accuracy* (`backlog.csv` N41; `defense_r1.csv`, `defense2_r2.csv`). Dropping the ticket's irrelevant metadata fields (plan, region) raised clean accuracy by 4.0 points and sending the message alone by 5.0; spotlighting the message alone added 8.3, and shuffling the metadata cost 2.7. Irrelevant state fields are distractors. A closing reminder that restates the task after the state (a "sandwich" [E70]) left the one-line claim's success at .62 → .64 (`backlog.csv` N23).

**G.2 Guided and score-blind search.** On 40 tickets, a search over an attack grammar ran for up to 100 queries. The grammar covers claim form, fake authority, new instruction, fabricated evidence, rebuttal, delimiter escape, position and repetition. The search was either guided by the target probability or score-blind (random draws).

| Defense | Guided @10 / @100 | Blind @100 | Without fabricated evidence, guided @100 (median queries) | Supported evasion-only @100 |
|---|---|---|---|---|
| None | 1.00 / 1.00 | 1.00 | 1.00 (2) | ≥ .80 (census) |
| Guard sentence | .70 / .98 | .98 | .93 (9) | ≥ .38 to .40 (census) |
| Spotlighting | .33 / .85 | .68 | .48 (23) | ≥ .15 to .18 (census) |
| Claim in its own field | .70 / 1.00 | 1.00 | not run | 1.00 judged (95% CI .72 to 1.00); census ≥ .55 |

![Figure G1. Attack success on 40 tickets for four defense layouts. Bars: a static fabricated-evidence attack and eight author-written attacks (no probability feedback), and the guided search at 10 and 100 queries (with probability feedback). The fifth group places the attack inside the evidence message under the field-split defense. Raw success, including label-changing attacks (G.3). The score-blind control is in the first table of Appendix G.2.](figures/fig6_adaptive_v2.png)

"Supported evasion-only" counts successes that keep the ticket's true label, from the blind audit (G.3) where it was judged and otherwise as a census lower bound from evidence-free wins in the logs. Most of the success is best-of-N [17]: without probabilities, 100 draws succeed on 98 to 100% of tickets against the guard and the field split. Probability feedback adds a margin only against spotlighting (34 of 40 against 27 of 40 at 100 queries). We did not test this with a paired test, and the two searches share their first ten candidates by construction.

Other results on these 40 tickets:

| Attack | None | Guard | Spotlighting | Field split |
|---|---|---|---|---|
| Static fabricated evidence | .78 | .68 | .58 | .20 |
| Guided search @50 | 1.00 | .90 | .75 | 1.00 |
| Blind search @50 | 1.00 | .90 | .58 | .90 |

A fourth layout, with the attack inside the evidence message, reached 1.00 at 10 queries.

**G.3 Label preservation.** A blind audit of 124 judged successes (100 adaptive first successes, 10 per run and arm, plus 24 author attacks) found 56 preserved, 55 ambiguous and 13 changed. That is 45% preserved [37, 54] (95% Wilson, treating judgements as independent although they cluster by ticket).

* By source: guided 46%, blind 56%, author attacks 21%.
* By defense: field-split successes 20 of 20 preserved; no defense 50 to 70%; guard 10 to 30%; spotlighting 10 to 20%.
* The 24 judged adaptive successes without fabricated evidence all preserved the label. These are a different set from the 24 author attacks, all of which carry fabricated evidence.

One LLM judge re-judged 30 of the 124 cases, with 28 agreements (93%, κ = 0.88), which is an upper bound on independent agreement. The successes of the evidence-free rerun were not audited. Census lower bounds from evidence-free wins in the logs: none 32/40, guard 15/40 to 16/40, spotlighting 6/40 to 7/40, field split 22/40. This is consistent with adaptive attackers defeating prompt-level defenses [E71; 34].

**G.4 The same grammar against a supervised classifier** (`lr_attack_r6.csv`). A TF-IDF logistic regression trained on 2,000 synthetic tickets (clean accuracy 100% on the 40 attacked tickets) resisted all 8 author attacks (0 of 40). Score-blind search reached 17.5% at 100 queries [9.8, 29.3] and guided search 32.5% [21.8, 45.5] (90% Wilson intervals), against 98 to 100% for the prompted model under the guard sentence or the field split. The tickets are lexically simple and the grammar was written for language models, so this says nothing beyond these tickets; it does show that the prompt-level attack surface is larger than a bag-of-words classifier's on the same task.

**G.5 Related attack work on Jev.**

* Score-guided search with an answer-preservation review flips 46.3% of correct decisions [E27].
* Natural-context optimisation flips 61.4% of decisions for Jev, against 48.0% for target-aware independent generation without iterative refinement [53].
* Component-built and universal suffixes flip many decisions, while common injections fail [E11; 26].
* Instruction-like injections on agent harm tasks rarely succeed [E68].
* Defenses on open typed guardrails fall [E7], and deployed applications are hijackable [E44].
* Label-consistency checks cut measured success [E37], and poisoned retrieved evidence reaches execution [51].

More general context: indirect injection [E22]; its taxonomy and defenses [E42; E70; 14; E16]; instruction hierarchies [E66]; and design-level separation [E18].

**G.6 Grammar.** Genes: opener, claim form, number of evidence sentences, fake authority, new instruction, rebuttal of the defense, delimiter escape, position, repetition and joiner. The search loop is in Appendix K. The rendering and mutation functions are in `src/jev_prompt_lab/stages/adaptive.py`, part of the code described under Statements.

---

## Extended Appendix H. Open-weight scoping (development items, exploratory)

**On identical requests, open models' retrieval effects move towards Jev's as they grow, but stay smaller, and the CFPB wrong-label effect does not: a scale trend, not evidence of a Jev-specific effect.** We scored each option of the exact development requests (paraphrase 0) as the full answer of Qwen2.5-0.5B-Instruct and Qwen2.5-1.5B-Instruct [35] (summed token log-probability, pre-specified) and compared cached Jev responses. Appendices H.1 and H.2 list every arm complete at n = 120 (60 on CFPB). The 1.5B headline set is complete: Banking77-20 retrieval and top-3 (120 items), tweets retrieval (120) and CFPB retrieval and top-3 (60), with the 0.5B CFPB arms extended to the same 60 items so that the size contrast is paired.

* **Scaling.** On Banking77-20 the retrieval gain rose from +4.2 [−2.5, +10.0] at 0.5B to +10.8 [+5.0, +17.5] at 1.5B, and the top-3 harm from −6.7 to −14.2 [−20.8, −7.5], against Jev's +24.2 and −35.8. The growth is clear in log-probability and borderline in accuracy.
* **Examples beyond labels.** Retrieved minus label-matched random examples was +6.7 [+0.8, +11.7] at 0.5B (Jev +9.2).
* **Shares.** True minus shuffled shares on tweets was +6.7 [+2.5, +10.8] (Jev +10.8). On Banking77-20 any share sentence hurt the 0.5B model (true shares vs bare −10.0 [−16.7, −3.3]; Jev 0.0).
* **Topical text.** On tweets neither size gained from retrieval: −9.2 [−15.8, −2.5] at 0.5B and −4.2 [−10.8, +2.5] at 1.5B, against Jev's +4.2 [−1.7, +10.0] on the same items. Small open models gain from retrieved examples on short intent sets but not on topical text.
* **Long text.** On CFPB, 20 retrieved examples (about 2,200 prompt tokens) changed accuracy by −26.7 [−38.3, −16.7] points at 0.5B and −3.3 [−13.3, +6.7] at 1.5B, against Jev's +3.3 [−3.3, +10.0]: a paired growth of +23.3 [+10.0, +36.7] points. Three wrong labels hurt neither size (+3.3 and +6.7 [0.0, +13.3]; Jev −8.3 [−15.0, −1.7]).
* **Information claims at 0.5B.** True minus shuffled shares and the cost of cryptic ids replicate in direction; examples under abstract ids (+7.5 against Jev's +89.2) and one-line definitions (0.0 against +5.8) do not. These arms were not run at 1.5B.
* **Floor.** Bare accuracy was 33.3%, 21.7% and 53.3% at 0.5B and 46.7%, 51.7% and 61.7% at 1.5B (Jev 69.2%, 70.0% and 73.3%) on Banking77-20, tweets and CFPB, so capability rises with size and is confounded with it.

These data do not show that any effect is specific to Jev, and they rule out neither scale nor Jev's typed readout as the reason its example effects are larger; separating them needs a 7B to 14B open label-probability readout on the same requests [E63] and the decision-model clones of Appendix H.3.

![Figure H1. A subset of H.1: the Banking77-20 and tweet arms only (the CFPB rows, n = 60, and several H.1 arms are not drawn). Development items, paraphrase 0, n = 120 per arm. Change in accuracy with 90% item-bootstrap intervals for Jev 1.13 and Qwen2.5-0.5B (summed and length-normalised scores) on identical requests. The 1.5B arms are in H.2.](figures/fig23_llm_replication_dacc_v2.png)

Every arm complete at n = 120 on development items (paraphrase 0), with summed option scores (pre-specified) and length-normalised scores. Accuracy change in points, control → treatment, with 90% paired item-bootstrap intervals (4,000 draws). "Jev, same items" is the cached Jev 1.13 response to the byte-identical request; "not run" means Jev never received that arm on these items.

**H.1 Qwen2.5-0.5B-Instruct.**

| Dataset | Arm | 0.5B, sum | 0.5B, length-normalised | Jev, same items |
|---|---|---|---|---|
| Banking77-20 | kNN-20, P = 100, vs bare | +4.2 [−2.5, +10.0] | +1.7 [−5.0, +8.3] | +24.2 [+17.5, +30.8] |
| Banking77-20 | kNN-20, P = 5, vs bare | −1.7 [−7.5, +4.2] | −2.5 [−9.2, +4.2] | +14.2 [+8.3, +20.8] |
| Banking77-20 | 20 random examples vs bare | −7.5 [−12.5, −2.5] | −9.2 [−15.0, −3.3] | not run |
| Banking77-20 | label-matched random examples vs bare | −2.5 [−8.3, +3.3] | −5.0 [−11.7, +1.7] | +15.0 [+9.2, +20.8] |
| Banking77-20 | retrieved vs label-matched examples | +6.7 [+0.8, +11.7] | +6.7 [+1.7, +11.7] | +9.2 [+5.0, +14.2] |
| Banking77-20 | top-3 shown labels wrong vs clean kNN-20 | −6.7 [−11.7, −1.7] | −5.8 [−11.7, 0.0] | −35.8 [−43.3, −28.3] |
| Banking77-20 | random-3 shown labels wrong vs clean kNN-20 | −2.5 [−6.7, +1.7] | −1.7 [−5.8, +2.5] | −9.2 [−14.2, −4.2] |
| Banking77-20 | true shares vs bare | −10.0 [−16.7, −3.3] | −12.5 [−20.0, −5.0] | 0.0 [−4.2, +4.2] |
| Banking77-20 | shuffled shares vs bare | −11.7 [−18.3, −5.0] | −12.5 [−19.2, −5.8] | −0.8 [−5.0, +3.3] |
| Banking77-20 | true vs shuffled shares | +1.7 [−5.0, +8.3] | 0.0 [−6.7, +6.7] | +0.8 [−1.7, +4.2] |
| Banking77-20 | one-line definitions vs bare | 0.0 [−4.2, +4.2] | −2.5 [−7.5, +2.5] | +5.8 [+1.7, +10.8] |
| Banking77-20 | role line vs bare | +1.7 [−0.8, +4.2] | +2.5 [−0.8, +5.8] | +0.8 [0.0, +2.5] |
| Banking77-20 | neutral ids vs names, bare | −26.7 [−34.2, −19.2] | −29.2 [−36.7, −21.7] | −65.0 [−72.5, −57.5] |
| Banking77-20 | neutral ids + kNN-20 vs neutral ids | +7.5 [+1.7, +13.3] | +7.5 [+1.7, +13.3] | +89.2 [+84.2, +93.3] |
| Banking77-20 | neutral ids + kNN-20 vs names + kNN-20 | −23.3 [−31.7, −15.0] | −23.3 [−31.7, −15.0] | 0.0 |
| Banking77-20 | persona prefix vs bare | +0.8 [−1.7, +3.3] | +0.8 [−1.7, +3.3] | not run |
| Banking77-20 | politeness prefix vs bare | +2.5 [0.0, +5.8] | +0.8 [−3.3, +5.0] | not run |
| Tweets | kNN-20, P = 100, vs bare | −9.2 [−15.8, −2.5] | −10.0 [−16.7, −4.2] | +4.2 [−1.7, +10.0] |
| Tweets | true shares vs bare | +0.8 [−5.8, +7.5] | +5.8 [−1.7, +13.3] | +3.3 [0.0, +7.5] |
| Tweets | shuffled shares vs bare | −5.8 [−12.5, +0.8] | −3.3 [−10.0, +3.3] | −7.5 [−13.3, −1.7] |
| Tweets | true vs shuffled shares | +6.7 [+2.5, +10.8] | +9.2 [+4.2, +15.0] | +10.8 [+5.0, +16.7] |
| Tweets | persona prefix vs bare | −1.7 [−5.0, +1.7] | −1.7 [−5.0, +1.7] | −1.7 [−5.0, +1.7] |
| CFPB (n = 60) | kNN-20, P = 100, vs bare | −26.7 [−38.3, −16.7] | −35.0 [−46.7, −25.0] | +3.3 [−3.3, +10.0] |
| CFPB (n = 60) | top-3 shown labels wrong vs clean kNN-20 | +3.3 [−1.7, +8.3] | +3.3 [−3.3, +10.0] | −8.3 [−15.0, −1.7] |

Bare accuracy: 0.5B 33.3% (sum) and 35.8% (length-normalised) on Banking77-20, 21.7% on tweets, where 61.7% of its summed-score predictions go to one class; Jev 69.2% and 70.0% on the same items.

**H.2 Qwen2.5-1.5B-Instruct.**

| Dataset | Arm | 1.5B, sum | 1.5B, length-normalised | 0.5B, sum | Jev, same items |
|---|---|---|---|---|---|
| Banking77-20 | kNN-20, P = 100, vs bare | +10.8 [+5.0, +17.5] | +8.3 [+2.5, +14.2] | +4.2 [−2.5, +10.0] | +24.2 [+17.5, +30.8] |
| Banking77-20 | top-3 shown labels wrong vs clean kNN-20 | −14.2 [−20.8, −7.5] | −14.2 [−20.8, −7.5] | −6.7 [−11.7, −1.7] | −35.8 [−43.3, −28.3] |
| Tweets | kNN-20, P = 100, vs bare | −4.2 [−10.8, +2.5] | −6.7 [−13.3, 0.0] | −9.2 [−15.8, −2.5] | +4.2 [−1.7, +10.0] |
| CFPB (n = 60) | kNN-20, P = 100, vs bare | −3.3 [−13.3, +6.7] | −3.3 [−15.0, +8.3] | −26.7 [−38.3, −16.7] | +3.3 [−3.3, +10.0] |
| CFPB (n = 60) | top-3 shown labels wrong vs clean kNN-20 | +6.7 [0.0, +13.3] | +8.3 [0.0, +16.7] | +3.3 [−1.7, +8.3] | −8.3 [−15.0, −1.7] |

Bare 1.5B accuracy was 46.7% on Banking77-20 and 51.7% on tweets (sum). On tweets the change in retrieval effect from 0.5B to 1.5B was +5.0 [−3.3, +13.3] points (sum), not significant (`llm_replication_results.md`, Section 2). Growth from 0.5B to 1.5B, paired over the 120 items: retrieval gain +6.7 [−1.7, +15.0] points and +0.571 [+0.265, +0.884] in gold log-probability (sum); top-3 harm −7.5 [−15.8, +0.8] points and −0.315 [−0.639, +0.012] (sum), −0.191 [−0.294, −0.091] (length-normalised). The 1.5B prompt stays 36 points below the dense nearest-neighbour vote, which Jev's prompt equals in point estimate on these items (0.0 [−4.2, +4.2]). Bare 1.5B accuracy on CFPB was 61.7% (0.5B 53.3%, Jev 73.3%). On CFPB the growth from 0.5B to 1.5B was +23.3 [+10.0, +36.7] points for retrieval and +3.3 [−5.0, +11.7] for the top-3 relabel (sum); the 1.5B CFPB prompt lands on the TF-IDF vote (−1.7 [−15.0, +11.7]), which Jev beats by +16.7.

**H.3 Transfer plan for open decision models (local pilot done; Kev-4B is a Run 5 model).** Kev (0.8B to 27B) accepts Jev's request format, so our arms replay byte-identically; OpenJev (1.7B to 8B) is a second trained-head lineage; Laya and GLiClass test whether the definitions and examples levers exist outside LLM-style models. *Pre-pilot plan:* ten paired arms on 120 items of three datasets per model, estimated at under $3 plus about one CPU day and one T4 hour. *As run:* 9 arms (8 shared plus one derived) on 2 datasets (Banking77-20 and tweets), 10,560 requests, about 45 CPU-hours, no T4 and no API cost (H.3a). A trained head never shown labelled examples in its state should show a wrong-label slope near zero, placing the example effects in Jev's backbone rather than its interface. The costs are estimates from `research_notes/Why decision model levers work/open_decision_models.md` (2026-11-09), which records how each source was checked. Repository and model pages marked "fetched" were opened on that date; GLiClass's model card was seen in search results only.

**H.3a Local pilot results (observed; `reports/audit_notes/round14/open_clones_pilot.md`, `experiments/clones/results_arms.csv`).** 10,560 requests scored on CPU (about 45 CPU-hours, no API call). Each clone's inference path was re-implemented from its pinned source and loaded through standard transformers classes; no downloaded code was executed, and outputs were not compared with an official clone server. Change in accuracy in points, n = 120 per arm; `*` marks a 90% interval excluding 0.

| Dataset | Arm | Jev 1.13 | Kev-0.8B | OpenJev-1.7B | Laya | Laya, longer budget (exploratory) |
|---|---|---|---|---|---|---|
| Banking77-20 | kNN-20 vs bare | +24.2* | +5.0 | +12.5* | 0.0 | −16.7* |
| Banking77-20 | top-3 wrong labels | −35.8* | −20.0* | −33.3* | −2.5 | −4.2 |
| Banking77-20 | persona | n/a | −0.8 | −1.7 | +1.7 | +1.7 |
| Banking77-20 | true vs shuffled shares | +0.8 | +2.5 | −1.7 | −3.3 | +7.5* |
| Banking77-20 | abstract ids | −65.0* | −73.3* | −65.8* | −44.2* | −44.2* |
| Banking77-20 | ids + kNN-20 | +89.2* | +70.0* | +78.3* | +5.8* | +15.0* |
| Banking77-20 | ids + definitions | n/a | +65.8* | +60.0* | +14.2* | +27.5* |
| Tweets | kNN-20 vs bare | +4.2 | −15.0* | −10.0* | +0.8 | −14.2* |
| Tweets | top-3 wrong labels | −15.0* | +11.7* | −10.8* | −4.2 | −3.3 |
| Tweets | persona | −1.7 | −2.5 | +1.7 | +1.7 | +1.7 |
| Tweets | true vs shuffled shares | +10.8* | 0.0 | +10.8* | +3.3 | −0.8 |
| Tweets | abstract ids | −70.0* | −24.2* | −45.8* | −26.7* | −26.7* |
| Tweets | ids + kNN-20 | +65.8* | +15.0* | +17.5* | +1.7 | +4.2* |
| Tweets | ids + definitions | n/a | +42.5* | +46.7* | +25.8* | +16.7* |

* **Kev-0.8B:** 6 of the 10 cells with a clear Jev effect agree, one is opposite. On tweets its bare accuracy is 25.8% with 65% of answers on one class; examples hurt and wrong labels help, consistent with Kev not using the examples there. Banking77 is in its training data.
* **OpenJev-1.7B:** 8 of 10 agree and the other two share Jev's direction; its wrong-label copy rate (0.06 → 0.40) matches Jev's. It was trained partly on Jev-distilled data, so the agreement is not evidence about architecture.
* **Laya:** only the interface rules transfer (3 of 10). Its shipped 192-token option budget truncates each option to 8 tokens once examples or definitions are added, so its example results are uninformative; definitions still rescued ids after truncation. With a longer budget it collapses onto one option (exploratory).
* Two pre-registered Laya predictions failed: the persona did not displace the question (the options used 132 of 192 tokens), and truncated arms were not token-identical to their controls.


| Model | Family | Why | Where it runs | Compute per 1,200 requests (120 items × 10 arms, one dataset) | Cash |
|---|---|---|---|---|---|
| Kev-0.8B, then Kev-4B (https://github.com/jaredpalmer/kev; fetched) | Qwen3.5 + LoRA + pointer head; Apache-2.0 | serves the same `/v1/systemone` request format, so the confirmatory arms replay byte-identically | 0.8B on CPU; 4B on one T4 | about 10 to 30 CPU-minutes (0.8B, estimate); under 10 T4-minutes (4B) | $0, or about $0.50 for an hourly T4 |
| OpenJev-1.7B (https://github.com/alanhuangyoo/OpenJev; fetched) | Qwen3 + pointer head; Apache-2.0 | a second trained-head lineage (its 4B model continues from Kev-4B, so use 1.7B) | CPU | about 20 to 60 CPU-minutes (estimate) | $0 |
| Laya (https://huggingface.co/convaiinnovations/laya; fetched) | ModernBERT-large, one scorer per option; 421M; Apache-2.0 | an encoder, already in a published lever study of Jev-class models [44] (others include [E6; 29; 36; 43]); weak zero-shot, so test relative effects only | CPU | about 6 to 16 CPU-minutes | $0 |
| GLiClass (https://huggingface.co/knowledgator/gliclass-modern-large-v3.0; search only) | label-conditioned single-pass classifier; 0.15 to 0.44B | accepts label descriptions and few-shot examples natively: tests whether the definitions and examples levers exist outside LLM-style models | CPU | about 2 to 10 CPU-minutes (estimate) | $0 |
| Qwen2.5-7B, option-scored as in Appendix H | causal LLM | a third point on the 0.5B and 1.5B scale trend | one T4 session | about 10 to 15 T4-minutes | $0, or $0.50 to $1 |

Arms (all paired on the same items): bare names with definitions; the same with a persona and with a politeness prefix; cryptic ids without and with definitions; five retrieved labelled examples per class; the same with one and with three wrong labels; true shares stated; true shares applied after the call. Pre-register a directional prediction and threshold per model and arm, run the 120-item pilot, and scale to 600 items only for arms whose pilot interval straddles its threshold. With about 20% discordant items between two paired arms, the 95% interval of an accuracy difference is about ±8 points at 120 items and ±3.6 at 600, enough for the wrong-label and definitions effects at the pilot size but not for the 2-point shares effect. The plan's pilot on three datasets and four CPU models was estimated at about 14,000 requests, roughly 6 to 10 CPU-hours; the pilot as run (two datasets, three models) took about 45 CPU-hours, about 10 CPU-hours per 1,320 Kev requests, 20 to 60 times the per-request estimate. Stop adding models once two architecturally different families agree with Jev on every lever at the pilot size. The whole plan, with optional Jev re-runs, was estimated at under $3 in cash plus about one CPU day and one T4 hour (plan, not the realised cost). A trained head that was never shown labelled examples in its state would show a wrong-label slope near zero, which would place Jev's example effects in its backbone rather than in the decision interface.

**H.4 Run 5: models, request mapping and tiers** (pre-registered; frozen locally, not deposited; source: `reports/preregistration_run5.md`, Sections 2 and 3). [69] here is the paper's reference [69] (vendor documentation). The pre-registration fixed the model list before any Run 5 request: Perplexity `pplx-decider-v1.2` and `pplx-decider-flash-v1.2`; OpenAI Decisions `gpt-6-luna`; and, through OpenRouter's decision endpoint with fallbacks disabled, `microsoft/microsoft-decision-1`, `liquid/d1-ultra`, `jaredpalmer/kev-4b` and `upstage/solar-decide` [69]. Names are versioned, never aliases: OpenRouter responses must return each model's dated slug and OpenAI's the `gpt-6-luna` prefix, while a silent change at Perplexity cannot be detected. Jev 1.14 (`jev-1.14.0`) is the version anchor. Two candidates were dropped before the freeze: Mercury Decide (not in OpenRouter's decision catalogue) and Cloudflare Clef-flash (its paid probe returned HTTP 400, unsupported endpoint). Every request is a Run 1 or Run 3 request that Jev 1.13 answered: state, instruction, and options with their descriptions in the permuted order, one question per request. Perplexity and OpenRouter take this body unchanged; for OpenAI the state becomes `input` and each option becomes a choice with its description, in the same order, and an option missing from the response counts as probability 0. The seven models run the standard tier: 600 items per wrapper cell with all five stimuli, ±2 margin and the three wordings held fixed (planned power .82 at α/4); retrieval on 600 items × 2 wordings per dataset; the wrong-label test on all feasible items of the first 300 (231 MASSIVE, 267 MetaTool); definitions on 200 × 2. Jev 1.14 runs the minimal tier, whose wrapper test is a ±3 screen. A model that fails its 20-request pilot is dropped and counts as not confirmed, so dropping a model never makes a rule easier to pass; a spend cap (1.5 times the model's estimate) and protocol checks (for example a returned model id that differs from the pin) can also stop a model, and every stop is reported. The estimated cost was $6.46 for the seven models and Jev 1.14; prices per million input tokens ranged from $0.01 to $0.10, with Kev-4B at $0.042 (OpenRouter listing, accessed 2026-11-09).

---

## Extended Appendix I. Confirmatory run details

**I.1 Run 1: fifteen tests on held-out test items.**

![Figure I1. Run 1. Paired accuracy differences coloured by the pre-registered decision; thick lines are 90% intervals, light bars Bonferroni-level intervals; grey bands mark the margin. Thin black lines (M3, exploratory) span the per-paraphrase intervals of a wild class-cluster bootstrap (Appendix I.7).](figures/fig24_confirmatory_v3.png)

**Table I.1.** Run 1 results as printed by the frozen code. Raw p is the bootstrap p (floor 0.00005); Holm p 0.00075 is the floor times 15. The decisions are the frozen code's; since round 16, T3b, T5a-b, T6 and T7b, which fail with gold-class clusters (Appendix R.4), are reported as observed (item-level only; Appendix A.1).

| Test | Contrast; n | Accuracy % | Estimate [90% CI] | Raw p | Holm p | Decision |
|---|---|---|---|---|---|---|
| T1a | TF-IDF kNN-20 vs bare, Banking77 (P = 100); 600 | 82.2 → 93.4 | +11.2 [+7.5, +15.2] | 0.00005 | 0.00075 | confirmed |
| T1b | same, CLINC150 (P ≤ 80); 1,400 | 91.3 → 97.1 | +5.9 [+4.2, +7.6] | 0.00005 | 0.00075 | confirmed |
| T1c | same, tweets; 2,700 | 67.3 → 76.1 | +8.7 [+7.5, +10.0] | 0.00005 | 0.00075 | confirmed |
| T2 | dense prompt equivalent (±2) to fixed vote (vote → prompt), Banking77 + CLINC150; 2,975 + 4,443 | 92.5 → 93.7; 93.1 → 98.0 | +3.0 [+2.4, +3.7] | 0.995 | 0.99 | not equivalent |
| T3a | dense prompt vs fixed vote, tweets; 1,300 | 61.5 → 78.4 | +17.0 [+14.5, +19.4] | 0.00005 | 0.00075 | confirmed |
| T3b | same, CFPB; 1,600 | 71.1 → 80.3 | +9.2 [+7.2, +11.2] | 0.00005 | 0.00075 | confirmed |
| T3c | same, ToxicChat; 2,600 | 91.3 → 97.1 | +5.8 [+4.8, +6.8] | 0.00005 | 0.00075 | confirmed |
| T4a | 3 nearest shown labels wrong vs clean kNN-20, Banking77; 400 | 93.6 → 60.1 | −33.5 [−38.8, −28.5] | 0.00005 | 0.00075 | confirmed (harm) |
| T4b | same, tweets; 600 | 78.6 → 65.2 | −13.4 [−15.9, −11.0] | 0.00005 | 0.00075 | confirmed (harm) |
| T5a | true vs shuffled shares, tweets; 1,800 | 63.4 → 70.2 | +6.8 [+5.4, +8.2] | 0.00005 | 0.00075 | confirmed |
| T5b | same, CFPB; 1,400 | 70.4 → 76.6 | +6.2 [+4.9, +7.7] | 0.00005 | 0.00075 | confirmed |
| T6 | persona, capitals, politeness prefix each equivalent (±2) to bare, tweets and CFPB; 6 × 1,500 | tweets 68.7 → 68.6 / 68.7 / 67.9; CFPB 74.8 → 74.7 / 74.7 / 74.5 | six intervals in [−1.3, +0.5] | 0.0001 | 0.00075 | equivalent |
| T7a | MetaTool names + descriptions vs names; 1,000 | 79.2 → 84.9 | +5.8 [+4.3, +7.1] | 0.00005 | 0.00075 | confirmed |
| T7b | ids + descriptions non-inferior (−2) to names + descriptions; 1,000 | 84.9 vs 84.4 | −0.5 [−1.5, +0.4] | 0.0064 | 0.019 | non-inferior |
| T8 | probe with 7 unrelated questions vs probe alone, tweets, probe first / last; 600 | 69.3 → 68.5 / 69.0 | [−1.6, +0.1] / [−0.9, +0.4] | 0.0087 | 0.019 | equivalent |

**The informative superiority and harm results are T1, T4 and T7a.** T3 and T5 were close to certain by design: T3's fixed vote scores below bare Jev on all three sets (tweets 61.5 against 68.3), and T5's shuffled shares are the most distant of 200 sampled derangements (permutations that give every option another option's share; Appendix J), so T5 mostly measures the cost of misinformation. Gold log-probability and Brier score agree in sign with accuracy on every superiority and harm test.

* **T2 failed, driven by CLINC150** (+4.9 [+3.8, +6.1]; Banking77 +1.2 [+0.4, +2.0]). No superiority test was registered.
* **T6 and T8 hold within ±2 but are not zero.** Politeness cost 0.8 points on tweets [−1.3, −0.3], and the T8 probe-first Bonferroni-level interval [−2.17, +0.58] crosses the margin.
* **T7 has a construct confound.** MetaTool's queries were generated from the tool descriptions [16] that T7 adds. T7b's Bonferroni-level interval [−2.1, +1.0] crosses its margin; its Holm decision stands because Holm's threshold at its rank (0.05/3) is looser than 0.05/15.

A pre-specified secondary analysis (no multiplicity control) found that ToxicChat toxic recall rose from 40.4% [34.3, 46.7] to 69.3% [63.1, 74.8] with the dense prompt (Wilson 90%), and precision from 79.8% to 83.3%. These are two-call averaged-vector figures; single-call recall is 39.8% and 68.4%.

**I.2 Run 1 deviations from the pre-registration.**

| Deviation | Reason | Effect |
|---|---|---|
| T2 ran on 2,975 Banking77 and 4,443 CLINC150 items, against 3,080 and 4,500 planned | the plan stated raw split sizes; twin removal (label-free, applied before the digest was frozen) and the label-defined out-of-scope filter reduced them | the power figures already assumed these sizes |
| CFPB: 3,067 items after the product filter (3,233 after twin removal) | label-defined filter, specified in the pre-registration and applied after unsealing | none on the arms, which used at most 1,600 items |
| The ToxicChat dense arm contained 48 identical requests | duplicate texts in the test split | paid once; counted as items, and grouped into one cluster by the near-duplicate rule |

**The pre-registered exploratory classifier is not a deviation.** It is the pre-registered dense logistic regression (bge-small, C = 10). Its result file labels it "TF-IDF", because the reused baseline function hard-codes that string.

* A dense C = 10 model reproduces its accuracies to within one item: 92.54, 96.20, 70.91 (file: 70.88), 72.32 and 87.41.
* A real TF-IDF model scores 88.2, 90.4, 65.0, 66.5 and 72.3.
* Its CLINC150 pool is recorded as "100 per class" in the result file. That is the requested P: the CLINC150 namespace holds at most 80 per class (11,767 texts, 68 to 80 per class, because development items take 12 to 32 of the 100 training rows per intent), so P = 100 takes all of them. A refit on that pool reproduces the file's 96.2% exactly. The prompt arms, the vote, the tuned classifier and the fine-tuned encoder all used the same 11,767 texts.

It was scored on all test items. Table E.3 reports paired comparisons on the prompt's items.

*Label-defined filters.* Labels stayed sealed until the manifest verified. The frozen code then applied the pre-registered filters (CLINC150 out-of-scope; CFPB, product among the development top 8) and took the first n items of the fixed order from the filtered set, so no item outside these sets was sent. The run log confirms that exactly the first n items of each dataset were sent.

**I.3 Run 2: six tests on items never sent before.**

Every arm used all never-sent items of its dataset, with local models refitted on Run 1's pools. The run recorded no validity problem and no deviation, and no pre-specified qualifier applied.

**Table I.2.** Run 2 results as printed by the frozen code (Holm over 6). G2 and G5 average tweets and CFPB; G4 is an intersection-union test. Since round 16, G2, G4a-b and G5, which fail with gold-class clusters (Appendix I.7), are reported as observed (item-level only); G1c, on two classes, cannot be checked by class and stays confirmed.

| Test | Contrast; n | Estimate [90% CI] | Raw p | Holm p | Decision |
|---|---|---|---|---|---|
| G1c | cascade (tuned classifier answers when confident, else dense kNN-20) minus full kNN-20, ToxicChat; 8.2% sent; 2,244 | −0.2 [−0.8, +0.4] | 0.00005 | 0.0003 | non-inferior (−1.5) |
| G2 | true shares vs none; 2,576 | +1.9 [+1.1, +2.7] (tweets +2.9, CFPB +0.9) | 0.00015 | 0.00045 | confirmed |
| G3 | random-3 minus top-3 relabel at matched correct-label evidence, tweets; 938 matchable | +1.2 [−0.4, +2.7] | 0.115 | 0.12 | not confirmed |
| G4a | 5 labels per class: dense kNN-20 vs bare, and vs a tuned classifier, tweets; 1,170 | +3.6 [+2.3, +5.0]; +17.3 [+14.5, +20.0] | 0.00005 | 0.0003 | confirmed |
| G4b | same, CFPB; 1,406 | +2.1 [+1.1, +3.2]; +16.1 [+13.7, +18.5] | 0.0005 | 0.001 | confirmed |
| G5 | bare × vote × tuned classifier (P = 100) minus dense kNN-20; 2,576 | +1.4 [+0.3, +2.5] (tweets +1.7, CFPB +1.2) | 0.00005 | 0.0003 | non-inferior (−1.5) |

* **G1c: no more than 1.5 accuracy points below (non-inferior), at a precision cost.** With the threshold fixed in advance, the cascade was no more than 1.5 points below full kNN-20 on fresh ToxicChat items while sending 8.2% to Jev ($0.0044 against $0.0536 per 1,000 decisions). Accuracy non-inferiority is not a moderation operating point: on the same responses, toxic precision fell 7.3 points (exploratory, Appendix E.7). The estimates on tweets (+1.2 [−0.3, +2.7]) and CFPB (−1.1 [−2.5, +0.4]) carry no decision.
* **G2: about 2 points of information.** Stating true shares beat stating none, mostly on tweets.
* **G4: +2.1 to +3.6 over bare Jev.** At 5 labels per class the retrieval prompt beat bare Jev (pooled +2.9 [+2.0, +3.7], exploratory pooling) and the pre-registered classifier (tweets 71.8% against 68.2% and 54.5%; CFPB 76.5% against 74.4% and 60.3%). That classifier scores 14 points below bare Jev, so its 16-to-17-point margin is a floor; Appendix E.4 adds stronger comparators.
* **G5: non-inferior on tweets and CFPB only.** A zero-tuning product of one bare call, the fixed vote and a tuned classifier was no more than 1.5 points below the kNN-20 prompt on these sets (non-inferior with item-level clusters; class-cluster p .052, so observed, item-level only). It still pays for one bare call per item (467 against 903 input tokens on tweets; 517 against 2,183 on CFPB), and no pool text is sent. It trailed the prompt on the three other datasets (Appendix E.3).
* **G3: not shown.** At power 0.35, G3 did not show that relabelling the nearest three hurts more than relabelling three matched random ranks (Appendix C.10).

**I.4 Per-arm results** (single-call accuracy %, control → treatment; Δlogp clipped at 0.01; billed input tokens per call, control → treatment).

*Run 1.*

| Arm | n | Accuracy | Δlogp | Tokens |
|---|---|---|---|---|
| Banking77 TF-IDF kNN-20, P = 100 | 600 | 82.2 → 93.4 | +0.372 | 1,022 → 1,231 |
| Banking77 dense kNN-20, P = 100 (vote 92.5) | 2,975 | 79.5 → 93.7 | +0.504 | 1,022 → 1,117 |
| Banking77 top-3 wrong (TF-IDF) | 400 | 93.6 → 60.1 | −1.015 | 1,230 → 1,243 |
| CLINC150 TF-IDF kNN-20, P = 80 | 1,400 | 91.3 → 97.1 | +0.183 | 1,412 → 1,562 |
| CLINC150 dense kNN-20, P = 80 (vote 93.1) | 4,443 | 91.9 → 98.0 | +0.199 | 1,412 → 1,487 |
| Tweets TF-IDF kNN-20, P = 100 | 2,700 | 67.3 → 76.1 | +0.288 | 467 → 965 |
| Tweets dense kNN-20, P = 100 (vote 61.5) | 1,300 | 68.3 → 78.4 | +0.324 | 467 → 906 |
| Tweets top-3 wrong (TF-IDF) | 600 | 78.6 → 65.2 | −0.351 | 965 → 971 |
| Tweets shuffled → true shares | 1,800 | 63.4 → 70.2 | +0.264 | 596 |
| CFPB dense kNN-20, P = 100 (vote 71.1) | 1,600 | 75.4 → 80.3 | +0.118 | 514 → 2,146 |
| CFPB shuffled → true shares | 1,400 | 70.4 → 76.6 | +0.214 | 593 |
| ToxicChat dense kNN-20, P = 100 (vote 91.3) | 2,600 | 95.4 → 97.1 | +0.038 | 320 → 1,283 |
| MetaTool names → + descriptions | 1,000 | 79.2 → 84.9 | +0.157 | 475 → 1,093 |
| MetaTool ids → + descriptions | 1,000 | 2.3 → 84.4 | +3.037 | 485 → 1,103 |
| Tweets probe + 7 companions, first / last | 600 | 69.3 → 68.5 / 69.0 | −0.004 / −0.003 | 466 → 651 |
| LEDGAR TF-IDF kNN-20 (exploratory) | 1,000 | 94.3 → 95.2 | +0.033 | 571 → 1,162 |

T1b (CLINC150, bare → TF-IDF kNN-20) and T3c (ToxicChat, vote → dense prompt) both read 91.3 → 97.1. The underlying values are 91.29 → 97.14 (T1b) and 91.27 → 97.06 (T3c). This is a coincidence, not a copy error.

*Run 2* (fresh items; tokens are billed means).

| Arm | n | Accuracy | Tokens | $ per 1,000 (control / treatment) |
|---|---|---|---|---|
| Tweets dense kNN-20, P = 100 | 1,170 | 68.2 → 76.9 | 467 → 903 | 0.0196 / 0.0379 |
| Tweets dense kNN-20, P = 5 | 1,170 | 68.2 → 71.8 | 467 → 1,176 | 0.0196 / 0.0494 |
| Tweets true shares | 1,170 | 68.2 → 71.1 | 467 → 596 | 0.0196 / 0.0250 |
| Tweets clean TF-IDF kNN-20 → top-3 wrong | 1,170 | 75.8 → 65.1 | 952 → 959 | 0.0400 / 0.0403 |
| Tweets clean TF-IDF kNN-20 → matched random-3 wrong (the top-3 request resent on the 232 unmatchable items) | 1,170 | 75.8 → 66.0 | 952 → 958 | 0.0400 / 0.0403 |
| CFPB dense kNN-20, P = 100 | 1,406 | 74.4 → 78.0 | 517 → 2,183 | 0.0217 / 0.0917 |
| CFPB dense kNN-20, P = 5 | 1,406 | 74.4 → 76.5 | 517 → 3,071 | 0.0217 / 0.1290 |
| CFPB true shares | 1,406 | 74.4 → 75.2 | 517 → 596 | 0.0217 / 0.0250 |
| ToxicChat dense kNN-20, P = 100 | 2,244 | 95.3 → 96.7 | 321 → 1,275 | 0.0135 / 0.0536 |

Local models on the fresh items:

| Dataset | Fixed vote | Tuned classifier, P = 100 | Tuned classifier, P = 5 |
|---|---|---|---|
| Tweets | 63.7 | 72.8 | 54.5 |
| CFPB | 67.0 | 73.2 | 60.3 |
| ToxicChat | 90.7 | 94.9 | 89.4 |

The tuned classifiers chose C = 100 at P = 100, and C = 1,000 at P = 5.

**I.5 Bonferroni-level intervals.**

*Run 1* (α = 0.05/15 per side, accuracy points):

* T1a [+5.4, +18.2]; T1b [+3.3, +8.8]; T1c [+6.7, +10.8].
* T2 [+1.9, +4.2].
* T3a [+12.9, +21.0]; T3b [+5.9, +12.4]; T3c [+4.2, +7.4].
* T4a [−42.4, −25.5]; T4b [−17.7, −9.5].
* T5a [+4.4, +9.1]; T5b [+4.0, +8.9].
* T7a [+3.5, +8.1]; T7b [−2.1, +1.0].

For the T6 and T8 components, which the frozen result file does not store, we recomputed the pre-registered bootstrap after unsealing (20,000 draws):

* T6 tweets: persona [−1.06, +0.74], capitals [−0.80, +0.83], politeness [−1.63, 0.00].
* T6 CFPB: persona [−0.72, +0.44], capitals [−0.63, +0.43], politeness [−0.91, +0.20].
* T8: probe first [−2.17, +0.58], probe last [−1.42, +0.84].

T8 probe first and T7b cross the margin at this level. Their Holm decisions stand because Holm's thresholds at their ranks (0.05/2 and 0.05/3) are looser than 0.05/15.

Per-dataset T2 TOST (exploratory and uncorrected): Banking77 +1.2 [+0.4, +2.0], p = 0.046; CLINC150 +4.9 [+3.8, +6.1], p = 1.0. The intervals are those of Appendix I.1; the TOST p-values come from a separate bootstrap whose CLINC150 interval differs in the last digit ([+3.7, +6.1]).

*Run 2* (α = 0.05/6 per side, accuracy points):

* G1c [−1.0, +0.6];
* G2 [+0.7, +3.1];
* G3 [−1.1, +3.4];
* G5 [−0.2, +3.0].

Every Run 2 non-inferiority interval stays above −1.5 at this level. The frozen code prints no Bonferroni-level interval for the G4 intersection-union tests. Raw p-values for every test are in Tables I.1 and I.2 and in `gate_primary.csv` / `gate2_primary.csv`.

**I.6 Secondary metrics (Run 1).**

* T7b: Δlogp +0.005 [−0.014, +0.024] and Brier −0.003 [−0.012, +0.006], both inside their margins.
* T6: five of six Δlogp intervals lie wholly below 0 (tweets persona and politeness, and all three CFPB arms). All six lie inside the ±0.03 margin.

**I.7 Robustness of the confirmatory decisions** (exploratory).

**Table I.3.** Run 1 equivalence and non-inferiority decisions under alternative analyses (Holm p; exploratory). "Per paraphrase": each paraphrase is its own component. Details in Appendix I.7.

| Analysis | T6 | T7b | T8 |
|---|---|---|---|
| M0 pre-registered: item-level clusters, paraphrase-averaged | 0.00075 | 0.019 | 0.019 |
| M1 item-level clusters, per paraphrase | 0.14 | 0.056 | 0.15 |
| M2 wild class-cluster bootstrap, paraphrase-averaged | 0.086 | 0.072 | 0.012 |
| M3 wild class-cluster bootstrap, per paraphrase | 0.39 | 0.17 | 0.090 |
| M4 pairs bootstrap, gold-class clusters, per paraphrase | 0.36 | 0.13 | 0.11 |

**The Run 1 equivalence and non-inferiority claims need both item-level clusters and paraphrase averaging.** Either change alone fails T6 and T7b (M1, M2); T8 survives class clusters only with paraphrase averaging. No point estimate under any analysis lies beyond ±1.3 points. M4 is the few-cluster pairs bootstrap that Cameron et al. warn over-rejects [4]; M2 and M3 use the wild bootstrap [49].

**Joint correction.** Holm over all 21 tests of Runs 1 and 2 changes no decision; the largest adjusted p among rejected tests is .026 (T7b, T8). Plain Bonferroni over 21 would lose T7b and T8. Holm over all 24 tests of Runs 1 to 3 also changes no decision; over all 29 tests of the four runs it would lose T8 and H3 (Appendix I.11).

**Run 2 is consistent across paraphrases but not across classes.** Every Run 2 estimate keeps its sign per paraphrase. With gold-class clusters (20 for tweets, 8 for CFPB), raw p is .021 (G4a), .050 (G4b), .052 (G5), .16 (G3) and .20 (G2), so no decision would pass Holm; with this few clusters the pairs bootstrap is itself unreliable [4]. The Run 2 decisions hold for the item-level sampling unit the pre-registration chose, not for a population of classes. Round 16's stress test (`r16_e1_stress_null.csv`) showed item-level intervals reject 38 to 46% of true nulls when effects vary by class, and class-cluster intervals 7 to 11% with 8 to 20 classes, so G2, G4a-b and G5, like Run 1's T3b, T5a-b, T6 and T7b (Appendix R.4), are reported as observed (item-level only).

**The retrieval gains are not near-duplicate lookup** (exploratory). In the lowest tercile of maximum pool similarity every T1 and T3 gain stays positive (smallest: ToxicChat +3.3 [+2.1, +4.5]; Appendix I.10). Dropping items with a TF-IDF pool twin at cosine 0.8 moves every gain by at most 0.4 points, and T1c replicated on Run 2 tweets (+7.6).

*Alternative bootstraps in full* (exploratory; Holm p re-run over all 15 tests, with the other 12 tests keeping their pre-registered p).

| Method | T6 (IUT over 6 / 12 components) | T7b (1 / 2) | T8 (2 / 4) |
|---|---|---|---|
| M0 pre-registered (recomputed): pairs bootstrap, near-duplicate groups, paraphrase-averaged | 0.00075, equivalent | 0.018 (frozen run: 0.019), non-inferior | 0.019, equivalent |
| M1 near-duplicate groups, each paraphrase a component | 0.14, inconclusive | 0.056, not shown | 0.15, inconclusive |
| M2 wild class-cluster [49], paraphrase-averaged | 0.086, inconclusive | 0.072, not shown | 0.012, equivalent |
| M3 wild class-cluster, each paraphrase a component | 0.39, inconclusive | 0.17, not shown | 0.090, inconclusive |
| M4 pairs bootstrap, gold-class clusters, each paraphrase a component | 0.36, inconclusive | 0.13, not shown | 0.11, inconclusive |

The wild-bootstrap p-values are restricted wild-cluster bootstrap-t tests at each margin (9,999 draws), the method Cameron et al. recommend for few clusters [4; 49]. The intervals are unrestricted percentile-t with CR1 standard errors. M4 is a pairs bootstrap with 8 to 20 gold-class clusters, the configuration [4] warns over-rejects; it is shown only as a sensitivity check. The Run 2 gold-class check of Appendix I.7 is the same kind of pairs bootstrap (20 and 8 clusters), so its p-values may be too small, not too large.

M3 components (estimate and 90% interval, paraphrase 0 / paraphrase 1):

| Component | Paraphrase 0 | Paraphrase 1 |
|---|---|---|
| Tweets persona | −0.13 [−1.00, +0.74] | −0.13 [−1.01, +0.72] |
| Tweets capitals | +0.07 [−0.50, +0.63] | −0.07 [−0.81, +0.67] |
| Tweets politeness | −0.33 [−0.94, +0.27] | −1.27 [−2.78, +0.26] |
| CFPB persona | +0.07 [−0.53, +0.67] | −0.33 [−0.77, +0.10] |
| CFPB capitals | −0.07 [−0.26, +0.13] | −0.13 [−0.55, +0.29] |
| CFPB politeness | −0.27 [−1.74, +1.21] | −0.47 [−0.89, −0.05] |
| T8 probe first | −1.00 [−1.79, −0.21] | −0.50 [−1.52, +0.53] |
| T8 probe last | −0.33 [−1.14, +0.47] | −0.17 [−0.94, +0.60] |

Under M3, the Bonferroni-level intervals that cross ±2 are:

* tweets politeness, paraphrase 1: [−4.13, +1.50];
* CFPB politeness, paraphrase 0: [−2.25, +1.72];
* T8 probe first: [−2.28, +0.27] and [−2.21, +1.22];
* T7b: [−2.43, +1.47] and [−3.04, +1.92].

These rest on 9,999 draws (about 16 per tail), so they are approximate.

**I.8 Pre-registered power.**

*Run 1* (Bonferroni level 0.05/15, normal approximation, development SDs; superiority at half the development effect, equivalence at the full development difference):

* T1a .90, T1b .92, T1c .93;
* T2 ≥ .99, with 80% power for a pooled difference of at most 0.8;
* T3a .92, T3b .91, T3c .91;
* T4a > .99, T4b .90;
* T5a .90, T5b .91;
* T6 .84 (all six components);
* T7a .93, T7b > .99;
* T8 .87.

These assume paraphrase-averaged item values, not per-paraphrase components.

*Run 2* (Bonferroni level 0.05/6; Holm's last step in parentheses), at the planning effect:

* G1c .84 (.96);
* G2 .35 (.64); .95 at the full Run 1 effect;
* G3 .35 (.64); .95 at the full effect;
* G4a .36 (.65), set by the component against bare;
* G4b .80 (.94);
* G5 .77 (.93).

Low-powered tests that fail are reported as "not confirmed" or "not shown", never as "no effect".

**I.9 Run 2 items and the G3 matching.**

*Items.* An item is fresh if two label-free rules hold:

* its id appears in no logged request;
* it is not a near-twin (cosine ≥ 0.9) of a sent item.

| Dataset | Test items after twin removal | Sent | Never sent | Sent twins removed | Fresh |
|---|---|---|---|---|---|
| Tweets | 3,922 | 2,700 | 1,222 | 52 | 1,170 |
| CFPB | 3,233 | 1,600 | 1,633 | 61 | 1,572 (1,406 in the 8 products) |
| ToxicChat | 4,932 | 2,600 | 2,332 | 88 | 2,244 |

Banking77 and CLINC150 had no fresh in-scope items. Run 2 made 36,096 requests and spent $1.627, against a calibrated estimate of $1.704.

*G3 matching.* For each item, the matched arm relabels a random 3-subset of shown ranks with the same signature as the top 3: the number of gold-labelled examples relabelled away, and the number of non-gold examples relabelled into the gold class. Items where the top 3 are the only shown gold evidence have no match.

* The matched arm was feasible for 938 of 1,170 items (80.2%).
* Counting ranks from 1, the mean relabelled rank was 7.7 in the matched arm, against 2.0 for the top-3 arm (ranks 1 to 3).
* 30.3% of matched subsets included the nearest example.

An infeasible item resends the top-3 request (an identical request, no new cost) and is excluded from G3, as pre-registered. That is why I.4 lists the matched arm on all 1,170 items while Table I.2 has n = 938. The 232 infeasible items are those whose only gold-labelled examples shown are the three nearest (signature (3, 0) for 229 of them).

Harm against the clean prompt on feasible items was −6.2 (top 3) and −5.0 (matched). On all items the top-3 harm was −10.7, a free replication of T4b (Run 1: −13.4). The two rows imply a top-3 harm of about −29 points on the 232 infeasible items ((1,170 × 10.73 − 938 × 6.18) / 232), where the clean prompt was correct on about 97% of items. G3 therefore says nothing about the items where rank and correct-label evidence coincide.

**I.10 Further post-unsealing details on test items** (exploratory).

* **Why T2 failed.** On CLINC150, development items sit closer to the pool than test items, which favours the vote; matching on similarity halves the development-to-test change in prompt minus vote (T1 items, −3.0 to −1.5). Banking77 shows no such difference (below).

* **T2 contrasts on the T1 items** (Banking77 n = 600, CLINC150 n = 1,400; gold-class clusters):
  * TF-IDF prompt minus the fixed TF-IDF vote: +14.4 [+11.8, +17.2] and +17.7 [+15.5, +20.0].
  * TF-IDF prompt minus the dense vote: +0.9 [−0.9, +2.9] and +4.5 [+2.9, +6.2] (pooled +2.7 [+1.5, +4.0]).
  * Dense minus TF-IDF prompt: +0.2 [−0.8, +1.1] and +0.7 [+0.2, +1.2].

* **T2 leakage diagnostic** (maximum bge-small cosine to the pool; prompt and vote accuracies are single-call, so the development rows differ slightly from the † values of Appendix C.2):

  | Set | Mean max cosine | ≥ 0.90 | ≥ 0.95 | Prompt | Vote | Prompt − vote |
  |---|---|---|---|---|---|---|
  | Banking77 dev | 0.946 | 89% | 54% | 89.9 (TF-IDF) | 91.8 | −1.9 |
  | Banking77 test (T2 items) | 0.947 | 88% | 56% | 93.7 (dense) | 92.5 | +1.2 |
  | CLINC150 dev | 0.927 | 74% | 44% | 98.2 (TF-IDF) | 96.7 | +1.5 |
  | CLINC150 test (T1 items) | – | – | – | 97.1 (TF-IDF) | 92.6 | +4.5 |
  | CLINC150 test (T2 items) | 0.905 | 60% | 30% | 98.0 (dense) | 93.1 | +4.9 |

  The development-to-test change in prompt minus vote on CLINC150 is +1.5 − 4.5 = −3.0 [−5.6, −0.3] on the T1 items (same TF-IDF prompt on both sides), and −1.5 [−3.7, +1.0] after matching test items to the development similarity distribution (pooled quintiles). On the dense T2 items it is −3.4 [−5.7, −0.9] and −1.9 [−4.0, +0.3]. On CLINC150 test items, the prompt-minus-vote gap is +12.5 in the least-similar quintile and +0.7 in the most similar. The retriever is not the cause: on the T1 items the dense prompt is only +0.2 and +0.7 points above the TF-IDF prompt.

* **Similarity terciles** (Run 1 items; lowest tercile of maximum pool similarity under each arm's retriever): T1a +13.3 [+7.6, +18.9], T1b +6.6 [+3.9, +9.7], T1c +4.2 [+2.4, +6.1]; T3a +27.5 [+23.1, +32.0], T3b +14.9 [+11.4, +18.5], T3c +3.3 [+2.1, +4.5]. Dropping items with a pool twin at cosine ≥ 0.8 under the twin-rule TF-IDF moves every T1 and T3 gain by at most 0.41 points. Under each arm's own retriever, the T1 and T3c gains move by at most 0.6 points and the T3a and T3b gains rise (+2.2; +6.2, with 13% of items left).

* **Single-call accuracy per paraphrase** (paraphrase 0 / 1, treatment minus control):
  * Every primary contrast keeps its sign, and per-paraphrase effects differ by at most 1.6 points (tweets dense kNN-20: +10.9 and +9.3).
  * The exception that matters is tweets politeness: −0.3 [−1.0, +0.3] and −1.3 [−2.0, −0.6].
  * The two-call ensemble is never more than 0.55 points better than the single-call accuracy (largest: MetaTool control, 79.70 against 79.15).

**I.11 One Holm correction over all confirmatory tests (exploratory re-analysis).** Raw bootstrap p-values from the two frozen result files, Holm at family-wise α = 0.05 over m = 21 (the 24- and 29-test versions are in the paper's Appendix I.11 and `r14_holm29.csv`). This was not the pre-registered method; each run's own family stands.

| Tests | Raw p | Holm p, own family | Holm p, all 21 | Bonferroni p, all 21 | Decision |
|---|---|---|---|---|---|
| T1a-c, T3a-c, T4a-b, T5a-b, T7a | 0.00005 each | 0.00075 | 0.00105 | 0.00105 | unchanged |
| G1c, G4a, G5 | 0.00005 each | 0.0003 | 0.00105 | 0.00105 | unchanged |
| T6 | 0.0001 | 0.00075 | 0.00105 | 0.0021 | unchanged |
| G2 | 0.00015 | 0.00045 | 0.00105 | 0.0032 | unchanged |
| G4b | 0.0005 | 0.001 | 0.0025 | 0.0105 | unchanged |
| T7b | 0.0064 | 0.019 | 0.026 | 0.13 | unchanged (lost under Bonferroni) |
| T8 | 0.0087 | 0.019 | 0.026 | 0.18 | unchanged (lost under Bonferroni) |
| G3 | 0.115 | 0.115 | 0.23 | 1.0 | not confirmed in both |
| T2 | 0.995 | 0.995 | 0.995 | 1.0 | not equivalent in both |

*All 24 tests of the three runs* (raw p from `gate_primary.csv`, `gate2_primary.csv` and `run3_primary.csv`; Holm over m = 24). The 15 tests with raw p 0.00005 (the eleven above, G1c, G4a, G5 and H2) and T6 and G2 get 0.0012; H1 (raw 0.0004) 0.0028; G4b 0.003; T7b 0.032; T8 0.035; H3 (raw 0.014) 0.042; G3 0.23; T2 0.995. No decision changes; the largest adjusted p among rejected tests is .042 (H3). Plain Bonferroni over 24 would lose T7b, T8 and H3.

*All 29 tests of the four runs* (adds `run4_primary.csv`; Holm over m = 29; `r14_holm29.csv`, made by `experiments/analysis_r14.py holm29`). The 18 tests with raw p 0.00005 (the 15 above and X3a-c) and T6 get 0.00145; G2 0.0015; H1 0.0036; G4b 0.004; T7b 0.045; **T8 0.052; H3 0.070**; X1a and X1b 0.33; G3 0.33; T2 0.995. Two decisions change: T8 and H3 would no longer be rejected at family-wise α = 0.05, because the step-down stops at T8 (raw p 0.0087 against the threshold 0.05/6 = 0.0083). X1a and X1b are not rejected in either analysis. Plain Bonferroni over 29 would also lose T7b. Each run's own Holm family is the pre-registered method, so the decisions in Table P.1 stand; the joint correction shows that T8 and H3 are the two least robust confirmed passes (T7b and the other item-level-only passes are reported as observed; Appendix A.1).

**I.12 Run 3: three tests on fresh items of four datasets, publicly deposited.**

*Freeze and deposit.* The pre-registration (`reports/preregistration_run3.md`) was frozen by a manifest of 60 files, aggregate `0c774321f1620a6f09a62e4a98f304bcdc21cc173371e67f0db7f3b957cc391f`, created 2026-11-09 15:16:30 UTC (`registry_post/freeze/manifest_run3_20261109T151630Z.json`). It was deposited at https://gist.github.com/BjBodner/c736ea7d935967253f4fae06ff51da90, created 2026-11-09 15:17:47 UTC; the first billed Run 3 call was at 15:39:59 UTC (spend ledger; the run log has no timestamps), 22 minutes later. The deposited copy names its manifest. To check it: normalise to LF, restore the placeholder line, then hash. That is, (1) convert every CRLF line ending to LF (the deposited copy has CRLF endings, and the freeze script hashed `Path.read_text()` output, which converts them); (2) replace the line that starts with `MANIFEST_SHA256:` by its placeholder; (3) take the SHA-256 of the UTF-8 bytes and compare it with the manifest entry. Hashing the deposited bytes without step 1 gives a mismatch. The run verified all three manifests (Run 3, Run 2, Run 1) before sending and again before analysis, and the never-sent scan found the observation log unchanged for every dataset since the freeze (`run3_run.log`). Labels stayed sealed until the manifests verified. The run recorded no validity problem (`run3_run_meta_main.json`).

*Items.* A Run 3 item passed the Run 1 twin rules and two label-free rules: its id appears in no logged request, and it has no TF-IDF twin (cosine ≥ 0.9) among sent texts. Arms take the first n items of a fixed hash order after the label filter, so arms are nested.

| Dataset (options; kind) | Source | Fresh | Built | Largest arm |
|---|---|---|---|---|
| MASSIVE en (60; intent) | `test` split; no MASSIVE id was ever sent | 2,931 | 1,200 | 1,200 (H3 (b)) |
| LEDGAR (25; topical) | Run 1 test items; 1,000 sent and 1,706 sent-text twins removed; 3,649 outside the 25 classes | 3,302 in scope | 1,200 | 1,200 (H3 (b)) |
| MetaTool (20; tool) | Run 1 holdout; 1,000 sent (T7), 2 twins removed, last 1,000 reserved and unused | 2,382 | 1,200 | 600 (H1, H4, H5i), as the deposit plans ("first 600 used") |
| CFPB (8; topical) | stream rows 240,000 to 399,999 with a narrative, never read by earlier code; 30 twins removed, 37 outside the 8 products | 1,024 in scope | 1,024 | 1,024 (H3 (b)) |

H2 entered the first 300 items per dataset that showed exactly three gold examples at the display: 231 (MASSIVE), 282 (LEDGAR), 267 (MetaTool) and 269 (CFPB). Each relabelled example received a class drawn uniformly from the non-gold options, independently of the other relabels, so two relabels could land on the same rival: at k = 3 some rival received at least two on 3.5% (MASSIVE), 11.7% (LEDGAR) and 15.7% (MetaTool) of H2 items (computed for the Run 4 plan, `preregistration_run4.md` §4.1).

*Design.* H1: five personas and five politeness prefixes (the stimuli of Appendix J), each prepended under one of three paraphrases (the two development wordings and one new wording per dataset, assigned by item position), 600 items per dataset; estimand the dataset-equal mean change; a pigeonhole bootstrap [58] resamples stimuli, paraphrases and gold classes; TOST at ±2, IUT over the two levers. H2: at the T4 display (TF-IDF kNN-20, P = 100, at most 3 shown per label), relabel k = 0, 1, 2 or 3 of the gold-labelled shown examples at seeded random ranks; items with exactly three gold examples shown enter (1,049 of 1,200); the estimand is the per-item least-squares slope over k; one-sided harm test. H3: one-line definitions written blind from the label names; (a) ids + definitions minus ids alone beyond +10 points (200 items per dataset) and (b) ids + definitions minus names + definitions at −2 (1,200; CFPB 1,024); IUT; MetaTool excluded because its queries were generated from its descriptions. Every test is pooled dataset-equal with gold classes resampled within each dataset; Holm over the three tests. H4, H5 and H5i are secondary estimates without a decision because their power under class clusters stayed below 0.8 at any n (class-level heterogeneity does not shrink with items).

**Table I.4.** Run 3 results as printed by the frozen code (`run3_primary.csv`; 90% class-cluster intervals; Holm over 3). The wording qualifiers of the pre-registration are added in brackets: "monotone" (every H2 step negative) and "not consistent across datasets" (a dataset beyond H3's margin).

| Test | Contrast; n | Estimate [90% CI] | Raw p | Holm p | Decision |
|---|---|---|---|---|---|
| H1 | persona and politeness each vs bare (±2), 4 datasets, 5 stimuli × 3 paraphrases; 2,400 items, 109 classes | persona −0.32 [−0.98, +0.31]; politeness −0.07 [−0.52, +0.41] | 0.0004 | 0.0008 | equivalent |
| H2 | slope per gold-labelled example relabelled, k = 0 to 3; 1,049 items, 105 classes | −12.30 [−13.33, −11.34] | 0.00005 | 0.00015 | confirmed [monotone] |
| H3 | (a) ids + definitions vs ids; (b) ids + definitions vs names + definitions (−2); MASSIVE, LEDGAR, CFPB; 3,424 items, 91 classes | (a) +73.2 [+63.2, +83.5]; (b) −1.10 [−1.76, −0.53] | 0.014 | 0.014 | confirmed [not consistent across datasets: LEDGAR −2.42] |

*Per dataset* (class clusters; accuracy points).

| Dataset | H1 persona | H1 politeness | H2 slope | H3 (a) ids → ids + definitions | H3 (b) |
|---|---|---|---|---|---|
| MASSIVE | −1.0 | −0.3 | −17.8 | 2.5% → 81.3% | −0.8 |
| LEDGAR | −0.3 | −0.1 | −7.4 | 3.0% → 89.8% | −2.4 [−4.0, −1.1] |
| MetaTool | +0.3 | +0.2 | −21.2 | – | – |
| CFPB | −0.2 | −0.1 | −2.8 | 24.0% → 78.3% | −0.1 |

*H2 by dose* (feasible items, accuracy %, k = 0 / 1 / 2 / 3): MASSIVE 95.5 / 92.6 / 84.4 / 38.7; LEDGAR 96.8 / 94.9 / 89.7 / 73.9; MetaTool 93.1 / 88.0 / 69.7 / 28.7; CFPB 83.6 / 82.0 / 79.7 / 74.9. Pooled steps: −2.9 [−3.8, −2.1], −8.5 [−9.9, −7.0] and −26.8 [−30.2, −23.8]; k = 3 minus k = 0, −38.2 [−41.6, −35.1]. Cumulative costs against k = 0 are therefore 2.9, 11.4 and 38.2 points. Each step is negative, so the pre-registered "monotone" wording applies. The steps grow, so in accuracy the slope averages a convex loss rather than a constant cost per example (near the accuracy ceiling a steady loss of evidence can look like this, and in gold log-odds Jev's shape cannot be identified; the paper's Section 4); that growth is a pre-specified secondary description, not a test, and the design cannot separate the loss of the last gold example from evidence accumulating on rivals (Run 4's X3 arms did, and confirmed both accounts; Section 4, Appendix O). The fitted model of Section 7 reproduces the pooled shape but not the per-dataset curves (Appendix I.13). The feasible share was 77% (MASSIVE), 94% (LEDGAR), 89% (MetaTool) and 90% (CFPB), against 70% planned.

*Robustness* (pre-specified secondary analyses). With near-duplicate-group clusters instead of classes: H1 persona −0.32 [−0.99, +0.33]; H2 −12.30 [−12.97, −11.61]; H3 (b) −1.10 [−1.55, −0.67]; every decision would stand. Under each paraphrase alone: H2 −12.7 and −11.9; H3 (b) −0.93 and −1.27; neither crosses its bound. H1 per paraphrase and per stimulus, which the pre-registration lists as reported secondary analyses, are in Appendix I.13 (Table I.6): the four-dataset means per paraphrase lie between −0.40 and +0.20, and the largest dataset × paraphrase cell is MASSIVE persona under the first paraphrase, −2.2 [−4.5, +0.1]. One Holm correction over all 24 tests of Runs 1 to 3 changes no decision; one over all 29 tests of the four runs would lose T8 and H3 (Appendix I.11).

*Secondary estimates* (no decision; `run3_secondary.csv`; class clusters unless stated).

| Estimate | Data | Estimate [90% CI] |
|---|---|---|
| H4: dense kNN-20 at 5 per class minus bare Jev | 4 datasets, 2,400 items | +2.1 [+0.0, +4.1] (MASSIVE +3.3, LEDGAR +0.7, MetaTool +2.2, CFPB +2.3); no decision (lower bound +0.0) |
| H4: the same prompt minus the dense nearest centroid | same | +12.0 [+8.1, +17.9] (CFPB +22.0) |
| H4: the same prompt minus a tuned classifier at 5 per class | same | +10.8 [+7.4, +15.0] |
| H5: bare × vote × tuned classifier minus dense kNN-20, P = 100, topical | LEDGAR, CFPB, 2,000 items | +0.1 [−2.1, +1.5] (LEDGAR +0.2, CFPB −0.1); non-inferiority p .11; near-duplicate clusters +0.1 [−0.8, +0.9] |
| H5i: the same, intent and tool sets (pre-registered expectation: trails) | MASSIVE, MetaTool, 1,200 items | +0.6 [−0.7, +2.0]; p for "trails" .77 |

The pre-registration explains why these are secondary: at 5 per class the local classifiers fail completely on some classes and not on others, and the CFPB class-cluster interval for the centroid contrast spans [+7.6, +44.6] with 8 classes. Bare and kNN-20 accuracy at P = 100 (`run3_descriptive.csv`): MASSIVE 79.0% → 85.3%, LEDGAR 91.8% → 93.3%, MetaTool 83.8% → 90.0%, CFPB 77.0% → 80.5%.

*Jev 1.14 block* (secondary, outside the family; `run3_v14.csv`). The first 400 fresh CFPB and MetaTool items, also used in the 1.13 arms, were sent to `jev-1.14.0` under four arms; three 1.13 counterparts were run in the same block. Effects in accuracy points (1.14 / 1.13 on the same items; version difference with its 90% class-cluster interval):

| Arm | CFPB | MetaTool |
|---|---|---|
| Dense kNN-20 (P = 100) vs bare | +2.0 / +2.5; −0.5 [−1.4, +0.3] | +8.8 / +7.3; +1.5 [−1.2, +4.2] |
| Top-3 shown labels wrong vs clean TF-IDF kNN-20 | −1.5 / −2.3; +0.8 [−0.4, +1.4] | −38.9 / −36.4; −2.5 [−4.5, −0.5] |
| Persona prefix vs bare | +0.4 / −0.6; +1.0 [+0.1, +1.8] | +0.6 / +0.3; +0.4 [−0.8, +1.6] |
| True shares vs bare | +0.8 / +0.4; +0.4 [−0.7, +1.3] | +1.5 / +1.0; +0.5 [−1.0, +2.7] |

Every version difference is within 2.5 points. Against the pre-registered directional criterion (each 1.14 interval on the expected side of 0; persona inside ±2), retrieval and the top-3 relabel met it on MetaTool (1.14 intervals [+3.9, +14.1] and [−43.8, −33.7]) but not on CFPB ([−1.0, +4.9] and [−5.0, +1.1]); neither shares interval excluded 0; persona stayed inside ±2 on both. Apart from the MetaTool top-3 relabel, the only version difference whose interval excludes 0 is CFPB persona, +1.0 [+0.1, +1.8]: small, but it shows that wrapper inertness is not guaranteed across versions.

*Deviations.* None was recorded by the run. Two planning values differed from the outcome, as the pre-registration allows: CFPB yielded 1,024 in-scope items (planned about 976), and H2's feasible share was 87% overall (planned 70%). Both tests ran at the available n.

*Cost.* The main block cost $2.80 (66,280 new requests) and the 1.14 block $0.62 (14,460 new requests), against calibrated estimates of $2.97 and $0.66; the ledger stood at $34.507 afterwards (`run3_run.log`).

**I.13 Post hoc analyses of the confirmatory items: model fit, H1 cells, tempered combination, macro-F1 and dollars (exploratory).** All of these read the response cache read-only (no paid call; the ledger stayed at $34.507) and change no pre-registered decision. Code: `experiments/analysis_r13.py`; results: `experiments/results/r13_a1_mechanism_fit.csv` to `r13_a5_dollars.csv`; figure: `experiments/figures/fig26_mechanism_fit.png` (Figure 6). The three manifests verified before labels were read, and the re-derived H2 and planted-twin displays matched the builders' metadata on all 1,200 rows each. Observed accuracies use the frozen hit rule, so pooled H2 reproduces −2.87 / −8.49 / −26.82 and −38.18 exactly; model accuracies use argmax. Intervals are 90% cluster bootstraps (gold class for Run 3 and for Run 1 sets with ≥ 50 options, near-duplicate group otherwise, item for development twins).

*Mechanism model (`r13_a1`).* Form, fitting target, cross-fitting and variant list were written in the module docstring before any fit; the docstring is not a third-party deposit. The model is logit_c = a · log p_bare(c) + β · log(ε + Σ_{shown j labelled c} exp(τ (cos_j − 1))), with cos_j the bge-small cosine between query and shown example. It is fitted by soft cross-entropy to Jev's own kNN-20 probability vectors (not to gold), datasets weighted equally, on Run 1 clean kNN-20 arms (dense and TF-IDF) and Run 2 dense kNN-20 arms at P = 100 and 5, on Banking77, CLINC150, tweets and CFPB with both paraphrases (40,340 requests; seeded subsample of 2,500 requests per dataset for fitting, all requests for evaluation). Leave-one-dataset-out (LODO) fits give fit quality, T4 and twins; the all-four fit is applied unchanged to Run 3.

**Table I.5.** Mechanism model: parameters, held-out fit, and the Run 3 H2 dose predicted out of sample (accuracy %).

| Quantity | Value |
|---|---|
| Parameters, all four datasets (LODO range) | a 0.368 (0.347 to 0.409); β 1.92 (1.07 to 2.47); τ 13.9 (12.1 to 18.4); ε 0.023 (0.0015 to 0.046) |
| Held-out KL(Jev ‖ model), nats: M-log / pure vote / bare prior alone | Banking77 0.206 / 0.212 / 0.845; CLINC150 0.107 / 0.287 / 0.316; tweets 0.342 / 1.377 / 0.734; CFPB 0.144 / 0.833 / 0.175 |
| Pooled H2, observed (k = 0 / 1 / 2 / 3) | 92.2 / 89.4 / 80.9 / 54.1 |
| Pooled H2, M-log predicted | 91.6 / 88.4 / 80.9 / 48.2; predicted − observed at k = 3: −5.9 [−9.9, −2.0] (LODO range at k = 3: 40.5 to 61.6) |
| M-lin (linear evidence) / M-count (τ = 0) / pure vote (a = 0), predicted | 91.5 / 87.1 / 78.0 / 66.8; 91.8 / 85.3 / 73.3 / 61.7; 83.9 / 62.9 / 17.3 / 0.0 |
| Pooled gold log-probability steps, observed / predicted (nats) | −0.14 / −0.12; −0.32 / −0.24; −1.02 / −1.16 |
| Per dataset at k = 3, observed / predicted | MASSIVE 38.7 / 36.6; LEDGAR 73.9 / 60.3; MetaTool 28.7 / 51.5; CFPB 74.9 / 44.4 |
| T4 top-3 harm, observed / predicted (LODO) | Banking77 −33.5 / −39.5; tweets −13.4 / −4.6 |
| Planted near-copies, accuracy after 1 / 3 plants, observed / predicted | Banking77-20 73.8 / 83.5 and 23.5 / 80.0; tweets 49.5 / 15.5 and 25.8 / 4.5 |
| Planted label chosen, observed (1 / 2 / 3 plants) | Banking77-20 23.8% / 59.8% / 76.0%; tweets 39.8% / 63.0% / 71.8% |

The paper's 92.2 → 74.0 for one plant uses the frozen tie rule; under argmax it is 92.25 → 73.75. Caveats: one global prior weight fits badly where Jev leans on its prior much more or less; the kernel uses an external embedding as a stand-in for Jev's similarity, which probably explains why the twin result goes wrong in both directions; the TF-IDF variant could be fitted only on Banking77 and CLINC150; model intervals exclude parameter uncertainty (the LODO range is shown instead).

*H1 cells (`r13_a3`).* Treatment minus bare accuracy (points), class-cluster intervals.

**Table I.6.** H1 by dataset and paraphrase (stimuli averaged; 200 items per paraphrase cell, 600 pooled).

| Lever | Dataset | Pooled | Paraphrase 1 | Paraphrase 2 | Paraphrase 3 |
|---|---|---|---|---|---|
| Persona | MASSIVE | −1.0 [−1.7, −0.3] | −2.2 [−4.5, +0.1] | +0.1 [−1.2, +1.5] | −0.9 [−2.2, +0.3] |
| Persona | LEDGAR | −0.3 [−0.7, 0.0] | +0.2 [0.0, +0.6] | −0.7 [−1.6, −0.1] | −0.4 [−1.2, 0.0] |
| Persona | MetaTool | +0.3 [−0.9, +1.4] | +1.0 [−0.8, +3.0] | +0.1 [−1.0, +1.3] | −0.3 [−1.9, +1.4] |
| Persona | CFPB | −0.2 [−0.6, +0.2] | −0.6 [−1.7, +0.4] | −0.6 [−2.1, +1.0] | +0.5 [−0.2, +1.1] |
| Politeness | MASSIVE | −0.3 [−1.0, +0.5] | −0.7 [−2.6, +1.2] | −0.1 [−0.9, +0.9] | 0.0 [−1.1, +1.0] |
| Politeness | LEDGAR | −0.1 [−0.2, 0.0] | +0.2 [0.0, +0.6] | −0.7 [−1.7, 0.0] | +0.2 [0.0, +0.6] |
| Politeness | MetaTool | +0.2 [−0.3, +0.6] | −0.4 [−1.0, +0.1] | +0.8 [−0.4, +2.0] | +0.1 [−1.1, +1.4] |
| Politeness | CFPB | −0.1 [−0.4, +0.5] | −0.1 [−1.9, +1.2] | −0.6 [−1.4, +0.3] | +0.5 [−0.3, +1.5] |
| Persona, 4 datasets | | −0.3 | −0.40 | −0.27 | −0.28 |
| Politeness, 4 datasets | | −0.1 | −0.25 | −0.15 | +0.20 |

By stimulus (paraphrases pooled, 600 items per cell), the largest of 40 dataset × stimulus cells is ±1.83: persona stimulus 4 on MASSIVE, −1.83 [−3.25, −0.50], and persona stimulus 5 on MetaTool, +1.83 [+0.84, +2.96]; none exceeds ±2. Of 120 dataset × paraphrase × stimulus cells of 200 items, 4 exceed ±2 (−4.0 [−7.1, −1.0], −3.5 and −2.5 on MASSIVE; +2.5 on MetaTool). These cells have no multiplicity control, and at n = 200 single cells of 2 to 4 points are expected noise. Stimulus texts are in `registry_post/datasets/phrasing_levers_r10.json`.

*Tempered local combination (`r13_a2`).* p ∝ p_bare^α · vote^β · LR^γ, with exponents ≥ 0 fitted by gold log-loss on 4 of 5 cluster folds and applied to the fifth; "plain" is (1, 1, 1), the G5/H5 rule. Because it is fitted on gold, it is a supervised stacker.

**Table I.7.** Tempered combination minus the kNN-20 prompt at P = 100 (accuracy points).

| Run, dataset | Plain − prompt | Tempered − prompt | α / β / γ (full data) |
|---|---|---|---|
| Run 1 Banking77 | −0.8 [−1.5, 0.0] | +0.2 [−0.4, +0.7] | 0.18 / 0.38 / 0.75 |
| Run 1 CLINC150 | −0.8 [−1.3, −0.4] | −0.9 [−1.4, −0.5] | 0.54 / 0.26 / 0.77 |
| Run 1 ToxicChat | −1.5 [−2.3, −0.8] | −0.9 [−1.4, −0.4] | 0.51 / 0.14 / 0.33 |
| Run 2 ToxicChat | −1.2 [−2.0, −0.5] | −0.4 [−1.0, +0.1] | 0.42 / 0.10 / 0.48 |
| Run 3 MASSIVE | +0.1 [−1.7, +1.8] | +1.3 [−0.3, +2.9] | 0.33 / 0.09 / 0.74 |
| Run 3 MetaTool | +1.1 [−0.9, +3.3] | +0.1 [−1.8, +2.1] | 0.32 / 0.20 / 0.70 |
| Pooled intent/tool (4 sets) | −0.1 [−0.8, +0.6] | +0.2 [−0.5, +0.8] | |
| Pooled topical (6 sets) | +0.7 [−0.2, +1.4] | +0.8 [0.0, +1.5] | |

The bare-call exponent is lowest on Banking77 (0.18) and otherwise 0.32 to 0.54, with no intent-versus-topical split, so a "prior veto" explains the Banking77 gap only; CLINC150's gap survives tempering. Per-set topical rows are in the CSV.

*Macro-F1 and worst-class recall (`r13_a4`).* Single-call metrics averaged over the two paraphrases; worst-class recall is the minimum over classes with ≥ 10 test items; 90% item-bootstrap intervals (not class clusters). At 5 per class the prompt leads the tuned classifier and the nearest centroid on macro-F1 by +14.0 to +25.9 (Run 2) and +7.7 to +30.5 (Run 3), and bare Jev by +0.8 to +5.5.

**Table I.8.** At 100 per class: the kNN-20 prompt against bare × vote × tuned classifier.

| Run, dataset | Macro-F1, prompt / combination | Prompt − combination, macro-F1 | Worst-class recall, prompt / combination (class) | Prompt − combination, worst recall |
|---|---|---|---|---|
| Run 2 tweets | 73.0 / 76.1 | −3.1 [−5.8, −0.5] | 42.8 / 41.3 | +1.5 [−7.9, +15.5] |
| Run 2 CFPB | 74.9 / 75.0 | −0.1 [−1.6, +1.4] | 68.7 / 58.9 (Payday loan) | +9.8 [−1.8, +17.7] |
| Run 3 MASSIVE | 84.7 / 84.8 | 0.0 [−3.9, +2.4] | 38.2 / 31.6 | +6.6 [−1.4, +14.7] |
| Run 3 LEDGAR | 91.7 / 91.8 | −0.2 [−1.2, +0.9] | 40.8 / 39.5 | +1.3 [−7.7, +10.3] |
| Run 3 MetaTool | 88.9 / 89.7 | −0.8 [−3.0, +1.3] | 50.0 / 50.0 | 0.0 [−23.1, +20.3] |
| Run 3 CFPB | 78.3 / 77.3 | +1.0 [−1.6, +3.8] | 68.8 / 52.6 (Payday loan) | +16.1 [−0.8, +34.5] |

Worst-class recall rests on classes with 10 to 56 test items; MASSIVE has only 19 eligible classes of 56.

*Dollars per 1,000 decisions (`r13_a5`).* $0.042 per million input tokens, one call per decision, mean billed input tokens from the cache; the local combination needs one bare call; a cascade costs its share sent × the kNN-20 cost.

**Table I.9.** US dollars per 1,000 decisions (billed input tokens per call, bare / kNN-20, in brackets).

| Run, dataset | Bare | kNN-20 prompt | Local combination | Cascade |
|---|---|---|---|---|
| Run 1 Banking77 (1,022 / 1,117) | 0.0429 | 0.0469 | 0.0429 | 0.0008 (1.7% sent; −0.5 pt) |
| Run 1 CLINC150 (1,412 / 1,487) | 0.0593 | 0.0625 | 0.0593 | 0.0032 (5.1%; −0.5) |
| Run 1 ToxicChat (321 / 1,283) | 0.0135 | 0.0539 | 0.0135 | 0.0049 (9.0%; −0.55) |
| Run 2 tweets (467 / 903) | 0.0196 | 0.0379 | 0.0196 | 0.0131 (frozen threshold, 34.4%; +1.2) |
| Run 2 CFPB (517 / 2,183) | 0.0217 | 0.0917 | 0.0217 | 0.0215 (23.5%; −1.1) |
| Run 2 ToxicChat (321 / 1,275) | 0.0135 | 0.0536 | 0.0135 | 0.0044 (8.2%; −0.2) |
| Run 3 MASSIVE (783 / 882) | 0.0329 | 0.0370 | 0.0329 | not run |
| Run 3 LEDGAR (572 / 1,272) | 0.0240 | 0.0534 | 0.0240 | not run |
| Run 3 MetaTool (475 / 687) | 0.0199 | 0.0288 | 0.0199 | not run |
| Run 3 CFPB (517 / 2,155) | 0.0217 | 0.0905 | 0.0217 | not run |

The most expensive configuration measured, kNN-20 drawn from 5 per class on CFPB, costs $0.129 per 1,000 decisions. Run 1 cascades use the cross-fitted tuned-classifier threshold at the "within 0.5 points of kNN-20" operating point (`r11_a5`); the other Run 1 operating point is in the CSV. Input tokens only, at list price; local compute, labelling and engineering are not counted.

---

## Extended Appendix J. Exact texts of the confirmatory arms and one full request

All texts are byte-identical to the development builders that Runs 1 and 2 reused (Appendix K lists the files).

**Instruction paraphrases** (paraphrase 0 / paraphrase 1).

| Dataset | Paraphrase 0 | Paraphrase 1 |
|---|---|---|
| Banking77 | What is the customer asking about? | What does this banking customer need help with? |
| CLINC150 | What does the user want? | Which request type does the user's message match? |
| Tweets | What is the topic of this financial news tweet? | Which category does this financial news post belong to? |
| CFPB | Which financial product is this complaint about? | What product does the consumer's complaint concern? |
| ToxicChat | Is this user message toxic? | Does this user message contain toxic content? |
| MetaTool | Which tool should the assistant use for this request? | Which of these tools best serves this user query? |

**T6 prefixes** (prepended to the instruction, followed by a space):

* Persona: `You are a senior expert analyst with twenty years of experience.`
* Capitals: `IMPORTANT: THINK CAREFULLY AND ANSWER CORRECTLY.`
* Politeness: `Please, if you would be so kind, help me with this question. Thank you.`

**Post-unsealing phrasing stimuli.** These are prepended to the instruction with one space. A language model wrote them in one sitting, before any request and without seeing items or results.

* **Personas:**
  * P1 `You are a meticulous classification specialist who has labelled thousands of documents for a large archive.`
  * P2 `Act as an experienced analyst at a research firm who sorts incoming reports into categories every day.`
  * P3 `You are a careful reviewer known for reading every text closely before deciding where it belongs.`
  * P4 `Imagine you are a veteran editor who files each piece of writing under exactly the right heading.`
  * P5 `You are a domain expert with deep practical knowledge of the field this text comes from.`
* **Politeness:**
  * Q1 `Please answer the following question.`
  * Q2 `I would really appreciate your help with this one, thank you so much.`
  * Q3 `Kindly take a look at this and let me know your answer, if you don't mind.`
  * Q4 `Thanks in advance for your help!`
  * Q5 `Could you please help me with the question below? I'd be grateful.`

**Run 3 texts.** H1 used the ten post-unsealing stimuli above. Its third instruction paraphrase per dataset and the 93 blind definitions of H3 (60 MASSIVE, 25 LEDGAR, 8 CFPB) are listed in the deposited pre-registration (its Appendix A); for example, MASSIVE `alarm_set`: "The user wants a new alarm created for a given time."

**Share sentence** (T5 and G2; appended to the instruction): `Approximate share of past cases by option: ` followed by every option in decreasing share with a whole-number percentage, then a full stop. True shares are the training-split shares. Shuffled shares (T5 only) assign each option another option's share: of 200 random derangements, seeded per dataset, the one with the largest L1 distance from the truth.

Tweets, true:

`Approximate share of past cases by option: Company | Product News 21%, Stock Commentary 12%, Macro 11%, General News | Opinion 9%, Earnings 6%, Politics 6%, Fed | Central Banks 5%, Stock Movement 5%, Financials 4%, Energy | Oil 3%, Markets 3%, Personnel Change 3%, Legal | Regulation 3%, M&A | Investments 3%, Dividend 2%, Treasuries | Corporate Debt 2%, Analyst Update 2%, Currencies 1%, Gold | Metals | Materials 0%, IPO 0%.`

Tweets, shuffled:

`Approximate share of past cases by option: Stock Movement 21%, Analyst Update 12%, Currencies 11%, Energy | Oil 9%, Gold | Metals | Materials 6%, Personnel Change 6%, Dividend 5%, IPO 5%, General News | Opinion 4%, M&A | Investments 3%, Legal | Regulation 3%, Politics 3%, Company | Product News 3%, Macro 3%, Earnings 2%, Stock Commentary 2%, Markets 2%, Financials 1%, Treasuries | Corporate Debt 0%, Fed | Central Banks 0%.`

**T7 definitions** are MetaTool's own tool descriptions, truncated at 300 characters and placed as the option description. Under cryptic ids, the same text sits under `tool_01..tool_20` (in alphabetical order of the names).

* Two examples:
  * `ProductSearch`: "Find products tailored to your preferences with personalized recommendations and smart filters for specific needs."
  * `MusicTool`: "Create music playlists, search for music, and check out the latest music trends."
* For comparison, a blind development definition (tweets, `Analyst Update`): "Tweets reporting a formal analyst action on a stock, such as a rating change, price target change or coverage initiation."
* The post-unsealing paraphrased MetaTool definitions were written from the 20 descriptions only, without reusing any content word of the description or tool name. For example:
  * `ProductSearch`: "Shopping assistant that suggests items to buy matching a stated budget, brand or feature wish list."
  * `MusicTool`: "Finds songs and artists, assembles listening queues and tells which tracks are popular right now."
* The 77 Banking77 definitions were written from the intent names only; 20 of them reuse the blind development definitions.

**T4 and G3 corruption.** In the clean TF-IDF kNN-20 request, shown examples are numbered by rank from 1 (nearest). T4 replaces the labels of the shown examples at ranks 1 to 3. G3's matched arm replaces three other ranks chosen by the rule in I.9. Each replacement label is drawn uniformly from the options other than that example's own label, seeded by item and pool index, and the drawn label can coincide with the item's gold label.

**T8 companion questions** (on the same state; the probe is named `q`). Question types are the API's: `noul` is a binary yes/no question, `score` an ordinal scale, and `choice` a closed option list.

1. noul: "Does the text contain a question?"
2. noul: "Is the text written in a formal tone?"
3. score: "How urgent is the text?" (not urgent, somewhat urgent, very urgent)
4. noul: "Does the text mention a specific number or amount?"
5. choice: "What is the sentiment of the text?" (positive, neutral, negative)
6. noul: "Is the text longer than two sentences?"
7. score: "How emotional is the language of the text?" (not at all, somewhat, very)

**One full request and response.** Development item `tweetfin-3`, gold `Financials`, paraphrase 0, TF-IDF kNN-20 at P = 100, with probabilities from the response cache. The 20 neighbours carried one label, so the 3-per-label cap shows three examples. The wire body:

```json
{"model": "jev-1.13.0",
 "state": "$SYF - Synchrony Financial GAAP EPS of $1.60 beats by $0.16, revenue of $2.87B beats by $130M",
 "questions": {"q": {"type": "choice",
   "instructions": "What is the topic of this financial news tweet?",
   "criteria": {"Legal | Regulation": null, "Fed | Central Banks": null, "Stock Movement": null,
     "General News | Opinion": null, "Earnings": null, "Stock Commentary": null, "IPO": null, "Macro": null,
     "Treasuries | Corporate Debt": null, "Analyst Update": null,
     "Financials": "Examples: \"$SNA - Snap-On GAAP EPS of $4.27 beats by $0.30, revenue of $1.14B beats by $40M\"; \"$USB - U.S. Bancorp Non-GAAP EPS of $1.09 beats by $0.02, revenue of $6.01B beats by $120M\"; \"$NBHC - NBH Holdings GAAP EPS of $0.67 beats by $0.03, revenue of $72.78M beats by $1.34M\"",
     "Currencies": null, "Politics": null, "M&A | Investments": null, "Dividend": null, "Energy | Oil": null,
     "Gold | Metals | Materials": null, "Markets": null, "Personnel Change": null, "Company | Product News": null}}}}
```

The response (`answers.q.probabilities`, nonzero entries) was `{"Financials": 0.75, "Earnings": 0.25}`, with every other option at 0.00. The bare request (all descriptions `null`) returned `{"Earnings": 1.00}`, so retrieval moved this item from wrong to right. On the same item:

* the share-sentence arms returned `Earnings` 1.00 (true shares) and `Earnings` 0.98 (shuffled shares);
* the persona and politeness arms returned `Earnings` 1.00.

---

## Extended Appendix K. Reproducibility

**Model and calls.** `jev-1.13.0`; the returned model ID was checked on every response. Some screen arms were also sent to 1.14.0 ($0.74 of spend); no result in this paper uses those screen arms. Run 3's secondary block sent four arms to 1.14.0 on 400 items per dataset, with 1.13 counterparts, for $0.62 (Appendix I.12). Every call is logged in the spend ledger, and the request cache is keyed by the SHA-256 of the model ID, the wire request and the repetition.

**Code.** The confirmatory builders and analysis are in `src/jev_prompt_lab/stages/gate.py` (Run 1) and `gate2.py` (Run 2), and the item builders in `src/jev_prompt_lab/datasets/gate.py` and `gate2.py`. Both runs call the development builders `round7.phrasing_arms`, `r8_retrieval.priors_entries`, `r8_mechanism.corrupted_arm`, `fan_arm` and `newdata.defs_arm`. Run 3's code is `src/jev_prompt_lab/stages/run3.py` and `datasets/run3.py`, launched by `scripts/run_run3.sh` after `scripts/freeze_manifest_run3.py`. Run 4's code is `src/jev_prompt_lab/stages/run4.py` and `datasets/run4.py`, launched by `scripts/run_run4.sh` after `scripts/freeze_manifest_run4.py`; the free post-unsealing analyses of Run 4 are `experiments/analysis_r14.py` (read-only cache).

**Dataset sources** (Hugging Face IDs unless noted):

* Banking77 `PolyAI/banking77`; CLINC150 `clinc/clinc_oos` (plus);
* financial tweet topics `zeroshot/twitter-financial-news-topic`;
* CFPB `Mouwiya/cfpb-consumer-complaints` (streamed; development scan rows 0 to 79,999, test rows 80,000 to 239,999; Run 3 rows 240,000 to 399,999; Run 4's time split uses the field `date_received`: pool complaints received in 2025 from any row, test complaints received from 2026-01-01 to 2026-06-12 at rows 400,000 and above);
* ToxicChat `lmsys/toxic-chat` (toxicchat0124);
* LEDGAR and UNFAIR-ToS `coastalcph/lex_glue` [6];
* helpdesk `Tobi-Bueck/customer-support-tickets`; Enron spam `SetFit/enron_spam`;
* MetaTool ToolE from the `HowieHwong/MetaTool` repository (`all_clean_data.csv`, `big_tool_des.json`);
* BFCL v3 live (gorilla-llm); NVD via `stasvinokur/cve-and-cwe-dataset-1999-2025`; NLBSE'24 tool competition;
* embeddings `BAAI/bge-small-en-v1.5` and `sentence-transformers/all-MiniLM-L6-v2`.

**Retrievers.**

* TF-IDF: word 1-2-grams with sublinear tf, fitted on pool plus development texts (CLINC150 on the pool only). No test text entered it.
* Dense: bge-small-en-v1.5 through fastembed 0.9.1 (ONNX), L2-normalised, cosine.
* Both: top 20 neighbours, at most 3 shown per label (10 for binary), in the option descriptions.

**Fixed vote.** Top 10 dense neighbours from the same pool, computed as follows:

1. weight each neighbour by max(cos, 0) + 10⁻⁶/(rank + 1);
2. add 10⁻³ per class and normalise;
3. multiply by prior(c)/pool share(c), with non-development train shares;
4. renormalise.

It was chosen on development data, as the dense variant with the highest mean accuracy over 15 development cells (0.870). The bare × vote product multiplies the bare vector by this vote. The three-way product adds 0.001 to each of the bare, vote and classifier vectors and multiplies them, with no tuned exponent.

**Local classifiers.** C is chosen from {0.1, 1, 10, 100, 1000} by stratified cross-validation on the pool, temperature-scaled on out-of-fold logits, and prior-corrected as p'(c) ∝ p(c) × prior(c)/pool share(c). Fits run with 4 BLAS threads, because with 1 thread the C = 100 fit differs by up to 0.10 in a probability. The cascade answers locally if and only if the classifier's maximum probability exceeds the threshold (strict inequality). Run 2's frozen thresholds were 0.7122 (tweets), 0.5879 (CFPB) and 0.7779 (ToxicChat).

**Splits and seeds.**

* Development items come from train splits.
* Option order is permuted per item by a seed derived from the item ID, identically in control and treatment, because order can matter [E43; E61].
* Pools are the first P rows per class of the non-development remainder (seed 0).
* Screen bootstraps use seed 0. Confirmatory bootstraps use seed 20261108 (Run 1), 20261109 (Run 2), 20261110 (Run 3) or 20261111 (Run 4) plus a fixed offset per test.
* Run 1 items are ordered by sha1(`gate/<key>/2026-11-08/<row index>`), and arms use the first n.

**Probability grid and clip.** Responses are on a 0.01 grid and sum to 1.000; top-1 ties occur in 0.08 to 0.42% of responses. Screen Δlogp clips at 0.005, and confirmatory secondary Δlogp at 0.01.

**Cost.** $0.042 per million input tokens. The project's estimator (292 + characters/6.98) under-counted billed tokens by a factor of 1.11 to 1.84 on later request types, so every token count here is a billed count. The calibrated estimates before launch were $4.62 for Run 1, $1.70 for Run 2, $2.97 and $0.66 for Run 3's main and 1.14 blocks, and $4.35 for Run 4 (on the unsealed items; $4.79 in the sealed dry run); the runs cost $4.26, $1.63, $2.80, $0.62 and $4.19.

Spend by phase (ledger, rounded):

| Phase | Spend |
|---|---|
| Screen rounds 1 to 5 | $5.10 |
| Round 6 | $5.05 |
| Round 7 | $4.19 |
| First follow-up batch | $5.57 |
| Light battery | $2.74 |
| Second follow-up batch | $1.40 |
| Run 1 | $4.26 |
| Post-unsealing controls | $1.16 |
| Run 2 | $1.63 |
| Run 3, main block | $2.80 |
| Run 3, Jev 1.14 block | $0.62 |
| Run 4 | $4.19 |
| **Total (ledger)** | **$38.699** |

The first four rows together are $19.91, and the rounded rows sum to $38.71; the ledger stood at $31.085 before Run 3 and at $34.507 before Run 4. The free post-unsealing re-analyses read the response cache only (every request a cache hit) and cost nothing.

**Open-weight scoping (Appendix H).**

* The exported requests keep the development items, pools, neighbours, corrupted labels, id maps, share sentences and option order of the Jev arms (paraphrase 0).
* Each request becomes one chat turn: the text, the question, the options with their descriptions or examples, and a line asking for one option name.
* Each option is scored as the assistant's full answer, by its summed token log-probability (pre-specified) and by the length-normalised mean, with a softmax over options; summed scores penalise multi-token option names [E26]. Prompt key-value caches are shared across options and across requests with a common prefix; prefix reuse matches a full forward pass to 7e-5 nats.
* Qwen2.5-0.5B-Instruct ran in fp32. Qwen2.5-1.5B-Instruct ran with its stored bf16 decoder weights upcast to fp32 at every call and all activations in fp32, which matched 65 plain-fp32 records to 4e-5 nats. bf16 compute and dynamic int8 were tried, rejected (log-probabilities up to 0.83 nats off; argmax agreement 3 of 12 for int8) and not used.
* Results were read from `results_*.csv` as regenerated on 2026-11-09 at 12:25 local time (UTC−5), after the 1.5B CFPB job (12:16) and the extension of the 0.5B CFPB arms to the same 60 items (12:25), as recorded in `reports/audit_notes/round9/llm_replication_results.md` (update 4). The Banking77-20 and tweet values are unchanged from an earlier regeneration at 08:38. The 0.5B Banking77-20 score file was last written at 00:12 local time, before the scoring script's last edit (03:22). The 0.5B tweets score file (`scores/q0.5b__tweetfin.jsonl`) was last written at 12:36 local time by a job that started at 12:25:16, after the regeneration, and added 9 new arms (`queue.log`, job 10). None of those arms is reported here, so no reported value changed, but H.1's list of complete arms reflects the 12:25 regeneration only.

**Software.** Python 3.12.10, numpy 2.5.4, pandas 3.1.1, scikit-learn 1.9.1, scipy 1.18.1, datasets 5.1.0 and fastembed 0.9.1. Open-weight scoring used torch 2.15.0+cpu and transformers 5.22.2.

**Promotion rule (screen).** As adopted, with the 0.04 floor; the "rule as coded without the floor" of Appendix P.2 and Appendix B drops the last condition of `promote` and `harm`.

```
for each technique with control arm c and treatment arm t, items i, paraphrases p:
    d[i] = mean over p of ( log max(P_t(gold), 0.005) - log max(P_c(gold), 0.005) )
    lo, hi = 5th and 95th percentile of 4000 bootstrap means of d (resample items)
    flip = mean over i of [ argmax P_t != argmax P_c ]
    signs_agree = sign(mean d in paraphrase 0) == sign(mean d in paraphrase 1) != 0
    promote = (lo > 0) and (flip > AA_floor) and signs_agree and (mean(d) >= 0.04)
    harm    = (hi < 0) and signs_agree and (mean(d) <= -0.04)      # as coded: no flip condition
```

**Confirmatory decision rule** (all four runs; margin m = 0.02 in Run 1 and in Run 3's H1 and H3, and 0.015 for Run 2's non-inferiority tests, Run 3's H5 and Run 4's X1; Runs 3 and 4 resample gold classes within each dataset, and Run 3's H1 also stimuli and paraphrases).

```
for each test: d* = 20,000 cluster-bootstrap means of the paired accuracy difference
    superiority p = (1 + #{d* <= 0}) / (B + 1);  harm p = (1 + #{d* >= 0}) / (B + 1)
    non-inferiority p = (1 + #{d* <= -m}) / (B + 1)
    TOST p = max((1 + #{d* <= -m}) / (B + 1), (1 + #{d* >= +m}) / (B + 1))
    intersection-union tests: p = max over components
    pooled tests: each draw = equal-weight average of the per-dataset draws
Holm step-down over the run's family at family-wise alpha 0.05
```

**Attacker search.**

```
for each ticket, defense (target = a fixed wrong department):
    send 8 fixed author attacks
    for round r in 0..9:                       # 10 rounds x 10 candidates = 100 adaptive queries
        for j in 0..9:
            guided: genome = random if (best is None or (r == 0 and j < 2)) else mutate(best)
            blind:  genome = random            # never uses probabilities
        send the round's 10 candidates; then for each: if p[target] > best score: best = genome
        # best is updated only after a whole round, so it is None throughout round 0: the first 10 guided
        # candidates are random draws from the same per-ticket seed as the blind search's first 10
    ASR@N = share of tickets whose first success is within N adaptive queries
```

---

## Extended Appendix L. Figures and tables with source files

Paths are relative to `experiments/results/` unless noted. Figures are in `experiments/figures/`. Every figure script reads result files only and makes no API call.

| Item | Source |
|---|---|
| Figures 1, 2, 4, 5, 6 and P.1 | `experiments/figures/visuals/fig0_hero_v6.png`, `v1_anatomy_v5.png`, `v4_pipelines_v6.png`, `fig26_mechanism_fit_v5.png`, `v5_rules_v5.png`, `v2_protocol_v5.png`; each with `<name>_values.csv` (every plotted number, with source file and row), generated from `visuals_data_v5.csv` (built from `visuals_data_v4.csv` by `experiments/build_visuals_data_v5.py`; per-figure sources are in each `_values.csv`) by `experiments/plot_*_v5.py`; accepted in `reports/visuals/review_v5.md` |
| Figure 3 | `experiments/figures/visuals/v3_worked_example.png`, with its `_values.csv`; generated from `visuals_data_v2.csv` by `experiments/build_visuals_data_v2.py`; caption from `reports/visuals/captions_v2.md`; accepted in `reports/visuals/visual_review_render_v2.md` |
| Figure 6, Section 7, Appendix I.13 (Tables I.5 to I.9), Section 5 (tempered combination, macro-F1, dollars), Section 3 (H1 cells) | `r13_a1_mechanism_fit.csv`, `r13_a2_tempered_combination.csv`, `r13_a3_h1_cells.csv`, `r13_a4_macro_f1.csv`, `r13_a5_dollars.csv`; `experiments/figures/fig26_mechanism_fit.png`; made by `experiments/analysis_r13.py` (read-only cache); notes in `reports/audit_notes/round13/free_analyses.md` |
| Appendix I.12 (H2 rival draws) | `reports/preregistration_run4.md` §4.1 (computed by `stages/run4.py --plan` from the unsealed Run 3 items) |
| Appendix O, Sections 4 and 5 (Run 4), Appendix E.9 | `run4_primary.csv` / `.md`, `run4_secondary.csv`, `run4_descriptive.csv`, `run4_timesplit.csv`, `run4_x2.csv`, `run4_items.csv`, `run4_run_meta.json`, `run4_run.log`; `reports/preregistration_run4.md`; `registry_post/freeze/manifest_run4_20261109T202024Z.json` (internal, not deposited); spend ledger (`cache.sqlite`, table `spend`, read-only) for the Run 4 call times |
| Table 6 (Section 7), Appendix I.11 (29 tests) | `r14_x3_mechanism_prediction.csv`, `r14_holm29.csv`; made by `experiments/analysis_r14.py` (read-only cache; the stored fit `mech_fit.pkl`, no refit) |
| Table 1 (Section 1) | the Table P.1 rows it summarises (`gate_primary.csv`, `gate2_primary.csv`, `run3_primary.csv`, `run3_secondary.csv`, `run4_primary.csv`), plus `run4_secondary.csv` (5 per class, prompt minus bare), `r12_a1_toxicchat_recall.csv` (cascade precision) and `r13_a1_mechanism_fit.csv` (mechanism row) |
| Table P.1 (Appendix P.4) | `gate_primary.csv`, `gate2_primary.csv`, `run3_primary.csv`, `run3_secondary.csv`, `run4_primary.csv` |
| Section 2.2 (identical resends keep the argmax for 97.3 to 99.6% of requests) | `nullcal_r5.csv` (A/A and resend arms `AA_*`, `NUL_*_resend2`, `NUL_b77_20_resend3`, column `flip`) and `round7.csv` (column `aa_flip` and arms `R7N_*_resend2`): flip rates 0.375% to 2.67% over 15 comparisons on seven development sets |
| Sections 3 to 7 (Run 3), Appendix I.12, Table I.4, Section 6 (Jev 1.14) | `run3_primary.csv` / `.md`, `run3_secondary.csv`, `run3_descriptive.csv`, `run3_items.csv`, `run3_v14.csv`, `run3_run_meta_main.json`, `run3_run_meta_v14.json`, `run3_run.log`; `reports/preregistration_run3.md`; `registry_post/freeze/manifest_run3_20261109T151630Z.json` |
| Appendix M, Figure 3 | `paper/worked_examples/*.json`, `reproduce.py`, `extract_worked_examples.py`, `worked_examples.md`; `worked_examples_stats.csv` |
| Appendix N | `docs/algorithms.md` of https://github.com/BjBodner/decision-levers |
| Table A.4 (Appendix A) | no new data beyond Table I.5: its evidence column points to Table P.1, Table A.3 and Appendices C.8 and H; mechanisms from the cited literature |
| Table A.3 (Section 8) | each row's sources are listed under the appendix named in its last column |
| Appendix P.3, Appendix B.9 | `registry/freeze/manifest_20261109T004059Z.json`, `registry_post/freeze/manifest_gate2_20261109T064802Z.json`, `reports/preregistration.md`, `reports/preregistration_gate2.md`, spend ledger (`cache.sqlite`, table `spend`, read-only) |
| Figure B1, Appendix P.2, Appendix B.2 to B.8 | `nullcal_r5.csv`, `round7.csv` (read with `keep_default_na=False`), `r8_null_cv.csv`, `r8_metrics.csv`, `r8_mde.csv`, `r8_multiplicity*.csv`, `r8c_n130_summary.csv`, `r8_dedup*.csv`; `fig7_null_calibration_v2.png` made by `experiments/plot_fig7_v2.py` |
| Appendix B.10 | `forest_r6.csv`, `experiments/backlog.csv` |
| Figure I1, Table I.1, Appendix I.1, I.2, I.4 to I.6 | `gate_primary.csv` / `.md`, `gate_arms.csv`, `gate_secondary.csv`, `gate_exploratory.csv`, `gate_run_meta.json`, `r10_a1_components.csv`, `r12_a2_holm21.csv` (raw p); `fig24_confirmatory_v3.png` made by `experiments/plot_fig24_v3.py` |
| Table I.2, Appendix I.3, I.4 (Run 2), I.5, I.9 | `gate2_primary.csv` / `.md`, `gate2_secondary.csv`, `gate2_descriptive.csv`, `gate2_items.csv`, `gate2_run_meta.json`, `gate2_run.log` |
| Table I.3, Appendix I.7, I.11 | `r10_a1_decisions.csv`, `r10_a1_components.csv`, `gate2_secondary.csv`, `r11_a4_single_call.csv`, `r12_a2_holm21.csv` |
| Section 4 (not lookup), Appendix I.10 similarity terciles | `r10_a4_similarity.csv` |
| Section 4 (dose), Appendix C.10, I.9 | `r11_a1_rank_vs_evidence.csv`, `r11_a1_items.csv`, `gate2_primary.csv`, `gate2_descriptive.csv` |
| Section 5 (P = 100), Appendix E.3 | `r10_a3_baselines.csv`, `r11_a2_finetuned_encoder.csv`, `r12_a4_p100_novendor.csv`, `r12_a6_g5_all_datasets.csv` |
| Table 4, Appendix E.4 | `r12_a3_p5_comparators.csv`, `r12_ft5_cv_diagnostic_cfpb.csv` |
| Section 5 (cascade, ToxicChat recall), Figure E2, Appendix E.6, E.7 | `gate_arms.csv`, `r12_a1_toxicchat_recall.csv`, `r10_a6_toxicchat.csv`, `r11_a5_cascade_crossfit.csv`, `r10_a5_cascade_summary.csv`; `fig25_cascade_v3.png` made by `experiments/plot_fig25_v3.py` |
| Appendix I.2 (CLINC150 pool) | `r12_a5_clinc_pool.csv`, `gate_run_meta.json` |
| Section 5 (T2), Appendix I.10; test-item results in C.8, C.9, D.1, F.2, F.3 | `r11_a3_dev_leakage.csv`, `r10_a2_tfidf_vote.csv`, `r8c_n126_cells.csv`; other results `r10_batch4_b1_*.csv` to `r10_batch4_b6_*.csv`, `round10_batch4.log`, `r10_a8_metatool_overlap.csv`; stimuli in `registry_post/datasets/` |
| Figure C1, Appendix C.2, C.4, C.10 | `r8b_n115_pooled.csv`, `r8c_n126_cells.csv`, `r8c_n126_pooled.csv`, `r8c_n127_cells.csv`, `r8c_n127_pooled.csv`, `r8c_n128_corruption.csv`, `r8c_n129_datasets.csv`, `r8c_n129_predictors.csv`, `r8_n102.csv`; `fig21_r8c_controls_v3.png` made by `experiments/plot_fig21_v3.py` |
| Figure E1, Table E.1a, Appendix E.1 | `r9_baselines_pooled.csv`, `r9_baselines_best.csv`, `r9_baselines_crossover.csv`, `r9_baselines_summary.csv`, `r9_baselines_metrics.csv`; `fig22_supervised_peers_v2.png` made by `experiments/plot_fig22_v2.py` (rebuilt from the CSVs, so that `analysis_r9_baselines.py report` does not rewrite them) |
| Appendix G, C.11, C.12, Figure G1 | `r9_batch3_e3.csv`, `r8_n103*.csv`, `r10_a7_poisoning.csv`, `defense_r1.csv`, `defense2_r2.csv`, `adaptive_r5.csv`, `adaptive_blind_r6.csv`, `adaptive_noevid_r9.csv`, `r9_labelpres_*.csv`, `lr_attack_r6.csv`; `fig6_adaptive_v2.png` made by `experiments/plot_fig6_v2.py` |
| Appendix H, Figure H1 | `experiments/llm_replication/results_arms.csv`, `results_size.csv`, `results_calibration.csv`, `results_copy.csv` (regenerated by `analyse.py` at 12:25 local time on 2026-11-09); `fig23_llm_replication_dacc_v2.png` made by `experiments/llm_replication/make_fig23_v2.py` |
| Appendix C.1, C.3, C.4, F.2 (offline and live shortlist) | `r8_retrieval_dense.csv`, `r8_retrieval_nd.csv`, `prodtransfer_r6_b77sel.csv`, `s1_r4_clinc.csv`, `r9_batch3_e2.csv` |
| Appendix E.2, F.1, C.6, C.5 | `r8_value_stack.csv`, `r8_value_value_per_token.csv`, `r9_batch3_e1_seeds.csv`, class-gain analysis files |
| Table C.9 | `r8_n101.csv`, `r9_batch3_e5.csv` |
| Appendix C.9 (component ablation), C.8, D.2, D.3 | `components_r8.csv`, `round7.csv`, `r8_retrieval_priors.csv`, `r8_value_priors*.csv`, `r8c_n125_priors_new.csv` |
| Appendix C.13 | `newdata_r8.csv`, `round8_batch2.log` |
| Appendix C.7, C.10 (pool noise), E.8 | `prodtransfer_r6_text.csv`, `prodtransfer_r6_toxic.csv`, `prodtransfer_r6_enron.csv`, `prodtransfer_r6_enron_baselines.csv`, `prodtransfer_r6_toxic_baselines.csv`, `round8_batch2.log` |
| Appendix C.9 (prose on top of examples), D.2 (BoolQ) | `s1_r1.csv`, `s1_r2.csv`, `experiments/backlog.csv` |
| Appendix D.4 | `r8_n104.csv`, `round8_batch2.log` |
| Appendix D.5 | `lenscan_r1.csv`, `lenscan2_r2.csv`, `lenscan3_r3.csv` |
| Appendix F.2 (re-asking over the model's own top-k) | `shortlist_r1.csv` |
| Appendix F.4 to F.6, E.7 (development) | `prodtransfer_r6_toxic.csv`, `abstain_r6.csv`, `r8_value_oos*.csv`, `r9_batch3_e4.csv`, `r8_value_conformal.csv`, `r9_batch3_e6.csv` |
| Appendix J | the stage files listed in Appendix K, `registry/datasets/option_components.json`; example request from `experiments/llm_replication/export/tweetfin.json` |
| Section 6 (Run 5) | `reports/preregistration_run5.md` (pre-registered; frozen internally 2026-11-10 01:02:09 UTC, manifest `registry_post/freeze/manifest_run5_20261110T010209Z.json`; not deposited): model list, tests and the 5-of-7 transfer rule |
| Section 7 (Run 6) | `reports/preregistration_run6.md` (pre-registered; frozen internally 2026-11-10 04:19:42 UTC, manifest `registry_post/freeze/manifest_run6_20261110T041942Z.json`; not deposited): placements A and B, tests P1 to P3, the readings |
| Appendix P | an earlier draft's method text (`paper/paper_v12.md`, Sections 2.3 to 2.5); sources as in the Appendix P.2 to P.4, Table P.1 and Figure P.1 rows above |
| Appendix Q | an earlier draft's results text (`paper/paper_v12.md`, Sections 3 to 10); sources as in the rows above for the sections and appendices each paragraph cites |

The `r12_*` analyses come from `experiments/analysis_r12.py`, which reads the response cache read-only. Figure files in the repository that are not listed above are not part of this paper.

---

## Extended Appendix M. Worked examples

Each subsection shows one approach on real confirmatory items: the exact request sent without the technique, the same request with it, and what Jev 1.13 (`jev-1.13.0`) answered. The files are in `paper/worked_examples/`, one JSON file per example; the counts are in `experiments/results/worked_examples_stats.csv`.

**Sampling.** The unit is one **request**: one item under one of the two instruction paraphrases, scored by that request's argmax. A request is *fixed* when the control is wrong and the treatment right, and *broken* when the reverse happens. For every approach we count fixed, broken, both-right and both-wrong requests over **all** its requests; in every case (fixed − broken) / requests equals the published accuracy change exactly. We then draw **2 fixed and 1 broken request at random** with `random.Random("20261109/<approach>/<category>")`. The do-not examples draw 2 broken and 1 fixed, and the persona example adds one random unchanged request. We show every draw, not the best ones.

**Exactness.** The response cache stores each answer under `sha256(model id, wire body, repeat index)` and does not store the body. Each file's `wire_request` was rebuilt with the lab's own request builders, and its hash was found in the cache, which shows it is byte-for-byte the body that was sent. A second check recomputed all 41 keys from the JSON files alone and found every one. Probabilities are the stored `answers.q.probabilities`, unrounded in the files and rounded to two decimals below.

**Reproduce.** `python reproduce.py <file>.json` re-sends the control and the treatment (`TYPESAFE_API_KEY` from the environment) and prints both top-5 lists next to the published ones; `--dry` prints the requests and sends nothing, and `--mock` answers from the stored probabilities without a network call. Jev is not bit-for-bit deterministic: identical resends kept the argmax for 97.3 to 99.6% of requests in the lab's 15 resend comparisons (Section 2.2), so expect small differences in the probabilities. `extract_worked_examples.py` rebuilds every file from the read-only cache without any API call.

**Licences.** Banking77 is CC BY 4.0 [5]. The financial-news tweets (`zeroshot/twitter-financial-news-topic`) are MIT. MetaTool [16] is MIT ("Copyright (c) 2023 Yue Huang", per the LICENSE file at the pinned revision `35e81bb`), so its queries and tool descriptions, which a language model generated, are shown in full. Some tweets contain a replacement character (U+FFFD) where the source lost an apostrophe; the JSON files keep the text exactly as sent, and the abridged payloads below show an apostrophe.

**M.0 Fixed and broken requests, all approaches.**

| Approach | Run, test | Requests | Fixed | Broken | Both right | Both wrong | Accuracy without → with | (F − B) / N |
|---|---|---|---|---|---|---|---|---|
| Retrieved examples, Banking77 (TF-IDF kNN-20) | Run 1, T1a | 1,200 | 149 (12.4%) | 14 (1.2%) | 972 | 65 | 82.2% → 93.4% | +11.25 |
| Retrieved examples, Banking77 (dense kNN-20), counts only | Run 1, T2 component (vs bare, descriptive) | 5,950 | 896 (15.1%) | 51 (0.9%) | 4,677 | 326 | 79.5% → 93.7% | +14.20 |
| Definitions for cryptic ids, MetaTool | Run 1, T7b (its own control) | 2,000 | 1,651 (82.5%) | 10 (0.5%) | 36 | 303 | 2.3% → 84.4% | +82.05 |
| True class shares, tweets | Run 2, G2 (tweets component) | 2,340 | 147 (6.3%) | 79 (3.4%) | 1,516 | 598 | 68.2% → 71.1% | +2.91 |
| Local combination vs the bare call, tweets | Run 2, G5 (tweets), vs bare (descriptive) | 2,340 | 359 (15.3%) | 115 (4.9%) | 1,480 | 386 | 68.2% → 78.6% | +10.43 |
| Local combination vs the kNN-20 prompt, tweets | Run 2, G5 (tweets component) | 2,340 | 204 (8.7%) | 165 (7.0%) | 1,635 | 336 | 76.9% → 78.6% | +1.67 |
| Do not: persona prefix, tweets | Run 1, T6 (tweets component) | 3,000 | 45 (1.5%) | 49 (1.6%) | 2,013 | 893 | 68.7% → 68.6% | −0.13 |
| Do not: top-3 neighbour labels wrong, Banking77 | Run 1, T4a | 800 | 9 (1.1%) | 277 (34.6%) | 472 | 42 | 93.6% → 60.1% | −33.50 |

For the local combination, *fixed* means the bare call was wrong and the product right; against the kNN-20 prompt (the G5 reference), *fixed* means the prompt was wrong and the product right. G5 tests the second contrast.

**M.1 Retrieved labelled examples in the option descriptions** (Banking77, all 77 intents; Run 1, T1a).

*What it does.* The bare request lists the 77 intents with no descriptions. The treatment retrieves the 20 pool texts most similar to the message (TF-IDF, 100 labelled training texts per intent) and writes up to three of them, under their own labels, into those options' descriptions as `Examples: "…"`.

*The flagship item* (Figure 3) is `b77full-test-2966`, paraphrase 1: *"Top up on my Google Pay isn't working."*, gold `apple_pay_or_google_pay`. It was drawn by a pre-declared rule from the requests present in both the T1a arm and the T4a arm (top-3 labels wrong) where the bare request was wrong, retrieval right and the relabelled request wrong: 55 of the 800 shared requests qualified, and `random.Random("20261109/flagship_banking77").choice` picked index 34. The clean request of T4a is byte-identical to the T1a treatment for all 800 shared requests. Bare request (abridged; full body in `flagship_banking77.json` → `requests.1_bare`):

```json
{"model": "jev-1.13.0",
 "state": "Top up on my Google Pay isn't working.",
 "questions": {"q": {"type": "choice",
   "instructions": "What does this banking customer need help with?",
   "criteria": {"top_up_by_bank_transfer_charge": null, "verify_top_up": null,
                "apple_pay_or_google_pay": null, "… 74 more options": null}}}}
```

With retrieved examples, the 20 nearest pool texts all carry the gold label, and the cap of three per label leaves three shown; one option description changes:

```text
"apple_pay_or_google_pay": "Examples: \"My Google pay top up isn't working.\"; \"Google Pay isn't working. What is wrong?\"; \"My Google pay top up isn't working. Help.\""
```

With the same three examples relabelled (T4a), ranks 1 to 3 move to `pending_top_up`, `contactless_not_working` and `passcode_forgotten`, and the gold option's description returns to `null`.

| Rank | Bare | p | + retrieved examples | p | + examples, 3 labels wrong | p |
|---|---|---|---|---|---|---|
| 1 | top_up_failed | 0.68 | **apple_pay_or_google_pay** ✓ | 0.99 | pending_top_up | 0.82 |
| 2 | **apple_pay_or_google_pay** ✓ | 0.30 | top_up_failed | 0.01 | top_up_failed | 0.08 |
| 3 | topping_up_by_card | 0.02 | (rest < 0.005) | | passcode_forgotten | 0.07 |
| p(gold) | | 0.30 | | 0.99 | | 0.01 |

Billed input tokens: 1,020 → 1,067 → 1,080. Over the 800 shared requests (bare / kNN-20 / top-3 relabelled): right-right-right 434, right-right-wrong 222, right-wrong-right 2, right-wrong-wrong 4, wrong-right-right 38, wrong-right-wrong 55, wrong-wrong-right 7, wrong-wrong-wrong 38.

*Random draws from all 1,200 T1a requests.* The examples fixed 149 (12.4%) and broke 14 (1.2%); 972 (81.0%) were right both ways and 65 (5.4%) wrong both ways; (149 − 14) / 1,200 = +11.25 points, the published T1a estimate. The dense arm (5,950 requests) fixed 896 and broke 51 (+14.20).

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `knn_examples_banking77_1.json` | fixed | `b77full-test-1440` (1) | Do all ATMs take this card? | atm_support | card_acceptance ✗, 0.18 | atm_support ✓, 1.00 |
| `knn_examples_banking77_2.json` | fixed | `b77full-test-697` (1) | Is there a way to revert my transaction from this morning? | cancel_transfer | reverted_card_payment? ✗, 0.43 | cancel_transfer ✓, 1.00 |
| `knn_examples_banking77_3.json` | broken | `b77full-test-1236` (0) | The app won't let me log in as myself. | unable_to_verify_identity | unable_to_verify_identity ✓, 0.63 | passcode_forgotten ✗, 0.40 |

The broken draw is ambiguous: the retrieved neighbours pull *"The app won't let me log in as myself."* toward `passcode_forgotten` (0.56 against 0.40).

**M.2 Definitions for cryptic option ids** (MetaTool; Run 1, T7b).

*What it does.* Without definitions the options are bare ids `tool_01` … `tool_20`, so the model can only guess. With definitions each id carries MetaTool's own tool description (at most 300 characters) as its option description; the ids are unchanged. Example `metatool_c-test-2441` (fixed draw), gold `tool_02` = CourseTool (full bodies in `definitions_metatool_1.json`):

```json
{"model": "jev-1.13.0",
 "state": "I'm thrilled to start my learning journey. Can you assist me in finding excellent online classes and teachers…",
 "questions": {"q": {"type": "choice",
   "instructions": "Which tool should the assistant use for this request?",
   "criteria": {"tool_17": null, "tool_12": null, "tool_02": null, "… 17 more options": null}}}}
```

In the treatment every `null` becomes that tool's description, for example `"tool_02": "Unlock a world of knowledge and growth with our comprehensive learning platform, offering…"` and `"tool_12": "Tool for searching academic papers."`.

| Rank | Cryptic ids | p | + definitions | p |
|---|---|---|---|---|
| 1 | tool_01 | 0.56 | **tool_02** ✓ | 0.97 |
| 2 | tool_03 | 0.04 | tool_09 | 0.02 |
| 3 | tool_17 | 0.03 | tool_10 | 0.01 |
| p(gold) | | 0.03 | | 0.97 |

Over all 2,000 requests the definitions fixed 1,651 (82.5%) and broke 10 (0.5%); 36 were right both ways and 303 wrong both ways; accuracy 2.3% → 84.4%, +82.05 points.

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `definitions_metatool_1.json` | fixed | `metatool_c-test-2441` (0) | I'm thrilled to start my learning journey. Can you assist me in findi… | tool_02 | tool_01 ✗, 0.03 | tool_02 ✓, 0.97 |
| `definitions_metatool_2.json` | fixed | `metatool_c-test-3685` (0) | I need a visually appealing and user-friendly personal blog website w… | tool_20 | tool_01 ✗, 0.03 | tool_20 ✓, 1.00 |
| `definitions_metatool_3.json` | broken | `metatool_c-test-1469` (0) | Could you please provide me with a detailed explanation of the fundam… | tool_01 | tool_01 ✓, 0.80 | tool_02 ✗, 0.07 |

In the broken draw the request asks for an explanation of agile project management; the gold label is ChartTool (`tool_01`), and with definitions the model prefers CourseTool (`tool_02`), a defensible choice, so the gold label itself is questionable.

**M.3 True class shares** (financial-news tweets; Run 2, G2).

*What it does.* One sentence, appended to the instruction, gives every option's share of the training split; options and descriptions are unchanged. Example `tweetfin-test-624` (fixed draw), gold `Company | Product News`; only the instruction differs (full bodies in `class_shares_tweets_1.json`):

```text
"instructions": "Which category does this financial news post belong to?"
"instructions": "Which category does this financial news post belong to? Approximate share of past cases by option: Company | Product News 21%, Stock Commentary 12%, Macro 11%, … Gold | Metals | Materials 0%, IPO 0%."
```

| Rank | Bare | p | + true shares | p |
|---|---|---|---|---|
| 1 | Gold \| Metals \| Materials | 0.65 | **Company \| Product News** ✓ | 0.67 |
| 2 | M&A \| Investments | 0.23 | M&A \| Investments | 0.19 |
| 3 | **Company \| Product News** ✓ | 0.04 | Gold \| Metals \| Materials | 0.07 |
| p(gold) | | 0.04 | | 0.67 |

The tweet mentions silver but reports an equity offering; the shares move the model from the topical `Gold | Metals | Materials` (0% of past cases) to the far more common `Company | Product News` (21%). Over all 2,340 requests the shares fixed 147 (6.3%) and broke 79 (3.4%); accuracy 68.2% → 71.1%, +2.91 points, the published G2 tweets component. Shares fix and break requests in the same way: the broken draw is a drought story pushed from `General News | Opinion` (9%) toward `Macro` (11%).

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `class_shares_tweets_1.json` | fixed | `tweetfin-test-624` (1) | $AG - First Majestic Silver to raise $100M through equity offering | Company \| Product News | Gold \| Metals \| Materials ✗, 0.04 | Company \| Product News ✓, 0.67 |
| `class_shares_tweets_2.json` | fixed | `tweetfin-test-341` (0) | Nighthawk Gold Reports 1.91 g/t Au Over 60.95 Metres From the 2022 Ex… | Company \| Product News | Gold \| Metals \| Materials ✗, 0.37 | Company \| Product News ✓, 0.69 |
| `class_shares_tweets_3.json` | broken | `tweetfin-test-1919` (0) | California's historic drought may leave the state with the largest am… | General News \| Opinion | General News \| Opinion ✓, 0.57 | Macro ✗, 0.31 |

**M.4 Local combination: bare call × kNN vote × tuned classifier** (tweets; Run 2, G5).

*What it does.* It sends only the bare request. Two local models give their own probabilities: a similarity-weighted vote of the 10 nearest pool texts (dense embeddings, prior-corrected) and a tuned logistic-regression classifier on the same pool. The prediction is the argmax of `(p_bare + 0.001) × (p_vote + 0.001) × (p_classifier + 0.001)` (Algorithm N.8). No pool text leaves the machine. Example `tweetfin-test-2574`, paraphrase 0 (fixed against the bare call), gold `Macro`; the only request is the bare one:

```json
{"model": "jev-1.13.0",
 "state": "EU COMMISSION APPROVES 5.4B-EURO HYDROGEN PROJECT JOINTLY FUNDED BY FRANCE, GERMANY, ITALY, 12 OTHER EU COUNT…",
 "questions": {"q": {"type": "choice",
   "instructions": "What is the topic of this financial news tweet?",
   "criteria": {"Currencies": null, "General News | Opinion": null, "Macro": null, "… 17 more options": null}}}}
```

| Rank | Bare call | p | kNN vote (top 10) | p | Tuned classifier | p | Product (normalised) | p | kNN-20 prompt (reference) | p |
|---|---|---|---|---|---|---|---|---|---|---|
| 1 | Energy \| Oil | 0.55 | **Macro** ✓ | 0.51 | **Macro** ✓ | 0.92 | **Macro** ✓ | 1.00 | **Macro** ✓ | 0.97 |
| 2 | M&A \| Investments | 0.31 | Company \| Product News | 0.25 | Company \| Product News | 0.07 | (rest < 0.005) | | Energy \| Oil | 0.02 |
| 3 | **Macro** ✓ | 0.06 | Fed \| Central Banks | 0.11 | (rest < 0.005) | | | | M&A \| Investments | 0.01 |
| p(gold) | | 0.06 | | 0.51 | | 0.92 | | 1.00 | | 0.97 |

The bare call is confident and wrong; the two local models agree on the gold label, and the product follows them. Neighbours, classifier settings (C = 100, T = 1.067) and all vectors are in `local_combination_tweets_1.json`. Over all 2,340 requests the product fixed 359 (15.3%) and broke 115 (4.9%) against the bare call (68.2% → 78.6%, +10.43 points). Against the kNN-20 prompt it fixed 204 and broke 165 (+1.67, the published G5 tweets component).

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `local_combination_tweets_1.json` | fixed | `tweetfin-test-2574` (0) | EU COMMISSION APPROVES 5.4B-EURO HYDROGEN PROJECT JOINTLY FUNDED BY F… | Macro | Energy \| Oil ✗, 0.06 | Macro ✓, 1.00 |
| `local_combination_tweets_2.json` | fixed | `tweetfin-test-2574` (1) | the same item, other paraphrase | Macro | Energy \| Oil ✗, 0.25 | Macro ✓, 1.00 |
| `local_combination_tweets_3.json` | broken | `tweetfin-test-635` (0) | $HIPO - Hippo plans to complete a reverse stock split | Company \| Product News | Company \| Product News ✓, 0.72 | Stock Commentary ✗, 0.00 |

The seeded draw picked both paraphrases of one item, and we keep them. In the broken draw the bare call is right, but the vote and the classifier both point elsewhere and outvote it.

**M.5 Do not: a persona prefix** (tweets; Run 1, T6).

*What it does.* It prepends `You are a senior expert analyst with twenty years of experience.` to the instruction; nothing else changes. A random unchanged request (both right), `tweetfin-test-2404`, kept `M&A | Investments` at 1.00 with and without the persona (total-variation distance 0.00). Over all 3,000 requests the persona fixed 45 (1.5%) and broke 49 (1.6%); accuracy 68.7% → 68.6%, −0.13 points. It kept the same argmax in 96.0% of requests, with median total-variation distance 0.020. The fixed and broken requests are close calls, with the top two options within about 0.25 of each other, and they tip either way in nearly equal numbers.

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `persona_tweets_1.json` | fixed | `tweetfin-test-1587` (1) | Ukraine's central bank devalues the official hryvnia exchange rate to… | Fed \| Central Banks | Currencies ✗, 0.42 | Fed \| Central Banks ✓, 0.53 |
| `persona_tweets_2.json` | fixed | `tweetfin-test-3860` (1) | $NDAQ: NASDAQ shares +5% after beating Q2 estimates earlier | Stock Movement | Earnings ✗, 0.38 | Stock Movement ✓, 0.53 |
| `persona_tweets_3.json` | broken | `tweetfin-test-11` (1) | Morningstar strategist says two FAANG stocks look incredibly cheap ri… | Analyst Update | Analyst Update ✓, 0.52 | Stock Commentary ✗, 0.48 |
| `persona_tweets_4.json` | both right | `tweetfin-test-2404` (1) | Mubadala is in talks to acquire asset manager Fortress from Japanese… | M&A \| Investments | M&A \| Investments ✓, 1.00 | M&A \| Investments ✓, 1.00 |

**M.6 Do not: wrong labels on the nearest neighbours** (Banking77; Run 1, T4a).

*What it does.* It starts from the clean TF-IDF kNN-20 request of M.1 and moves the three nearest shown examples under other, randomly drawn labels; the example texts stay. Example `b77full-test-3068` (broken draw), *"Do you have a list of countries you operate in?"*, gold `country_support`: ranks 1 to 3 were all `country_support` and are shown as `exchange_charge`, `automatic_top_up` and `age_limit` (14 examples shown in total). The changed descriptions (full bodies in `wrong_labels_banking77_1.json`):

```text
// clean
"exchange_charge": null
"country_support": "Examples: \"What countries do you operate in?\"; \"Can you tell me the countries you operate in?\"; \"Which countries do you operate in\""
"automatic_top_up": null
// top-3 relabelled
"exchange_charge": "Examples: \"What countries do you operate in?\""
"age_limit": "Examples: \"Which countries do you operate in\"; \"How old do you have to be?\"; …"
"country_support": null
"automatic_top_up": "Examples: \"Can you tell me the countries you operate in?\""
```

| Rank | Clean kNN-20 | p | Top-3 relabelled | p |
|---|---|---|---|---|
| 1 | **country_support** ✓ | 1.00 | exchange_charge | 0.40 |
| 2 | (rest < 0.005) | | **country_support** ✓ | 0.31 |
| 3 | | | automatic_top_up | 0.14 |
| p(gold) | | 1.00 | | 0.31 |

Over all 800 requests the relabelling fixed 9 (1.1%) and broke 277 (34.6%); 472 were right both ways and 42 wrong both ways; accuracy 93.6% → 60.1%, −33.50 points.

| File | Draw | Item (paraphrase) | Text | Gold | Without → p(gold) | With → p(gold) |
|---|---|---|---|---|---|---|
| `wrong_labels_banking77_1.json` | broken | `b77full-test-3068` (1) | Do you have a list of countries you operate in? | country_support | country_support ✓, 1.00 | exchange_charge ✗, 0.31 |
| `wrong_labels_banking77_2.json` | broken | `b77full-test-397` (0) | Nothing goes through on my card. | card_not_working | card_not_working ✓, 0.50 | declined_card_payment ✗, 0.02 |
| `wrong_labels_banking77_3.json` | fixed | `b77full-test-912` (1) | Do you accept other currencies besides US Dollars? | supported_cards_and_currencies | fiat_currency_support ✗, 0.15 | supported_cards_and_currencies ✓, 0.50 |

In the fixed draw the nearest shown example was labelled `fiat_currency_support`, and the clean request followed it; relabelling took that pull away and the gold option won (0.50), although the gold-labelled example at rank 3 was relabelled too.

---

## Extended Appendix N. Algorithms

Pseudocode for every approach the paper recommends and for the evaluation protocol, adapted from the starter repository's `docs/algorithms.md` (https://github.com/BjBodner/decision-levers). Each box gives inputs, output and steps; the line under it names the starter code's function. Notation: `x` is the text to decide on (the state), `O` the ordered option list, `D` a labelled pool of `(text, label)` pairs, `M` the decision model, which returns a probability vector over `O`, and `sim(a, b)` cosine similarity (TF-IDF on word 1-2-grams by default, or dense sentence embeddings). The research code that produced the paper's numbers is a separate code base (Appendix K); where the starter's defaults differ from the confirmatory runs, the box says so.

**N.1 Levers that add information.**

```
Algorithm N.1  Bare request (the reference)
Input:   x, instruction q, options O
Output:  p over O
1. request <- (state = x, question = q, criteria = {o: null for o in O})
2. p <- M(request)
```
`Request(x, q, O)`; `backend.decide(request)`.

```
Algorithm N.2  Retrieved examples in the option descriptions (the kNN-20 prompt; Sections 4 and 5)
Input:   x, q, O, pool D, k = 20, per-label cap c (3; 10 when |O| = 2)
Output:  p over O
1. N <- the k rows of D with the highest sim(x, text), most similar first
2. S <- []; for (label, text) in N: if count(label in S) < c: append (label, text) to S
3. for each option o:
       if S has texts t1..tm labelled o: desc(o) <- 'Examples: "t1"; "t2"; ...; "tm"'   (replaces any description)
       else: desc(o) <- unchanged
4. p <- M(state = x, question = q, criteria = desc)
Note: pool texts are sent to the vendor.
```
`add_examples(request, pool, k=20)`; the selection alone is `select_examples`.

```
Algorithm N.3  Definitions, and neutral ids (Section 4; T7, H3)
Input:   request, definitions def(o) (one line each)
Output:  request'
1. for each option o: desc(o) <- def(o) if def(o) exists, else unchanged
Ids variant (to test or to hide names):
2. id(o) <- prefix + two-digit rank of o in alphabetical order        (option_01, option_02, ...)
3. send criteria {id(o): desc(o)} in the original option order; map answers back with id -> o
```
`add_definitions`, `rename_to_ids`, `map_back`.

```
Algorithm N.4  Class shares: stated, or applied after the call (Section 4; G2, T5)
Input:   request, true shares s(o) (from labelled data in the deployment period)
Stated:
1. sentence <- "Approximate share of past cases by option: " + join(", ", "o NN%" for o by decreasing s(o)) + "."
2. question <- question + " " + sentence;  p <- M(request)
Post hoc (no extra tokens), from the bare answer p:
3. p'(o) <- p(o) * s(o) / b(o), renormalised, where
       b(o) = 1                       (multiply by the shares), or
       b(o) = mean bare p(o) over unlabelled items, floored at 1e-4   (contextual calibration), or
       b(o) = share of o in a classifier's training pool               (prior shift)
```
`state_shares`, `correct_shares`, `mean_probs`.

```
Algorithm N.5  Packing several questions about one state (Section 9; T8, Appendix F.3)
Input:   state x, main question Qm, other questions Q1..Qn about the same x
Output:  one answer per question
1. questions <- {Q1, ..., Qn, Qm}          (main question last)
2. send one request with state x and all questions; read each answer by name
```
`pack_questions(main, others)`; `backend.decide_packed(packed)`.

**N.2 Combining prior and evidence outside the prompt.**

```
Algorithm N.6  Similarity-weighted kNN vote with prior correction (the fixed vote of Appendix K)
Input:   x, pool D, options O, k = 10, eps = 1e-3, optional deployment prior pi(o)
Output:  v over O
1. v(o) <- eps for all o
2. for rank r, row i in the top-k rows of D by sim(x, text_i):
       v(label_i) += max(sim(x, text_i), 0) + 1e-6 / (r + 1)
3. v <- v / sum(v)
4. if pi given: v(o) <- v(o) * pi(o) / share_D(o), renormalised
```
`knn_vote`. The confirmatory runs used dense neighbours for the vote.

```
Algorithm N.7  Tuned, prior-corrected logistic regression
Input:   pool D (features from the retriever), options O, prior pi (optional)
Output:  classifier f(x) -> distribution over O
1. folds <- stratified K-fold, K = min(5, smallest class count)
2. for C in {0.1, 1, 10, 100, 1000}: out-of-fold logits; keep the C with the lowest log-loss
3. T <- the temperature in a log grid [0.02, 50] minimising out-of-fold NLL of softmax(logits / T)
4. refit on all of D with C;  f(x) = softmax(logits(x) / T)
5. if pi given: f(x)(o) <- f(x)(o) * pi(o) / share_D(o), renormalised
```
`TunedLR(pool, options).fit()`, `.predict(texts, prior)`.

```
Algorithm N.8  One bare call, combined locally (product of experts; Section 5, G5)
Input:   bare answer p (N.1), vote v (N.6), classifier f(x) (N.7), eps = 1e-3
Output:  e over O
1. e(o) <- (p(o) + eps) * (v(o) + eps) * (f(x)(o) + eps)
2. e <- e / sum(e)
Note: no pool text is sent to the vendor.
```
`combine(bare, vote, lr)`.

```
Algorithm N.9  Classifier-first cascade (Section 5, G1c)
Input:   held-out items with gold y_i, local answers l_i, model answers m_i (e.g. N.2);
         target: max accuracy loss delta (default 0.005), OR min recall rho for a positive class
Output:  threshold t
1. conf_i <- max_o l_i(o)
2. grid <- the 201 quantiles of conf, plus -1 and 1 + 1e-9
3. full <- accuracy of m on the held-out items
4. for t in grid:
       local_i <- conf_i > t;   pred_i <- argmax l_i if local_i else argmax m_i
       feasible if  accuracy(pred) >= full - delta      (accuracy target)
                or  recall_positive(pred) >= rho         (recall target)
5. t <- the feasible threshold with the smallest share sent (ties: higher accuracy); none feasible -> send all
Deploy: answer locally iff conf > t, else call the model.  Freeze t before testing.
Note: with m = the kNN-20 prompt (N.2), every forwarded item is sent with its nearest pool texts.
```
`ClassifierFirstCascade().fit(local, model, gold, max_acc_loss=...)` or `fit(..., min_recall=..., positive=...)`. On rare positives choose the recall target: the accuracy target cost 7.3 points of toxic precision on ToxicChat (Appendix E.7).

```
Algorithm N.10  Labels-only shortlist (Section 9, Appendix F.2)
Input:   x, request with options O, pool D, k = 5
Output:  p over O, and whether a call was made
1. L <- distinct labels of the k nearest rows of D, in rank order, restricted to O
2. if |L| = 1: return p(L1) = 1, others 0;  no call
3. p <- M(request with options restricted to L, in the request's order); p(o) <- 0 for o not in L
```
`decide_with_shortlist(request, pool, backend, k=5)`. It suited the short intent sets and hurt on topical text (Table A.3).

**N.3 Evaluation protocol: screen → freeze → confirm.**

```
Algorithm N.11  Near-duplicate-aware holdout split
Input:   texts, threshold tau = 0.9, test fraction f, seed
Output:  train indices, test indices
1. group exact duplicates after lower-casing and stripping punctuation
2. link two groups if TF-IDF cosine >= tau; merge links transitively (union-find)
3. shuffle the groups (seeded); move whole groups to test until it holds >= f of the texts
4. the pool is drawn from train only
```
`near_duplicate_groups`, `holdout_split`.

```
Algorithm N.12  Null controls and the promotion floor (Appendix P.2)
Input:   backend, held-out requests with gold, step = 0.01
Output:  null effects; floor
1. A <- answers to the requests; B <- answers to an identical resend (repeat index 1)
2. C <- answers after a content-free edit (a meaningless "[ref NNNN]" tag appended to the instruction)
3. for each null arm (B, C): mean change in clipped gold log-prob, accuracy change, flip rate against A
4. floor <- the smallest multiple of step strictly above the largest |null effect|
   (calibrate on null arms you did not tune on; the paper used 0.04, above 53 nulls)
```
`null_controls`, `promotion_floor`.

```
Algorithm N.13  Paired cluster bootstrap (Appendix P.4)
Input:   per-item paired differences d_i (treatment - control), cluster ids g_i, B draws
Output:  estimate, interval, p-values
1. for b in 1..B: resample clusters with replacement; mean_b <- (sum of d in drawn clusters) / (items drawn)
2. interval <- quantiles of mean_b (90%: 5th and 95th)
3. p_sup = (1 + #{mean_b <= 0}) / (B + 1);  p_harm = (1 + #{mean_b >= 0}) / (B + 1)
   p_noninf = (1 + #{mean_b <= -margin}) / (B + 1)
   p_tost = max of the two one-sided p-values against -margin and +margin
Clusters: near-duplicate groups; the gold class when there are 50 or more options.
```
`bootstrap_means`, `paired_bootstrap`, `tost`, `p_value`. Run 3 clustered by gold class on every dataset, and its R1 test also resampled stimuli and paraphrases (Appendix I.12).

```
Algorithm N.14  Screen, freeze, confirm (Appendix P.3, Figure P.1)
Input:   candidate levers, labelled data, a margin (e.g. 2 accuracy points) for "no worse" claims
Output:  confirmed decisions
Screen (development items):
1. split with N.11; compute nulls and the floor with N.12
2. for each lever: paired differences against its control; promote iff
       the 90% interval excludes 0  AND  effect >= floor  AND  flip rate > A/A flip rate
       (and, with several instruction paraphrases, the sign agrees across them)
Freeze:
3. write down each hypothesis, test type (superiority / non-inferiority / equivalence), margin, item set,
   exact request texts and thresholds; hash them (SHA-256) before any confirmatory call
   (and deposit the frozen plan publicly, as Run 3 did)
Confirm (held-out items never used above):
4. run exactly the frozen arms; score paired accuracy with N.13
5. Holm step-down over the whole family at alpha = 0.05; report every test, including the failures
```
`compare` (screening rule), `freeze`, `holm`.

---

## Extended Appendix O. Run 4: five tests on fresh items (pre-registered and frozen internally, not deposited)

**Freeze.** The pre-registration (`reports/preregistration_run4.md`) was frozen by a manifest of 67 files, aggregate `34fc11532772c44e65bf7d32bdb2145fa95afdbbe09c2b5dcd511850d6fa47a8`, created 2026-11-09 20:20:24 UTC (`registry_post/freeze/manifest_run4_20261109T202024Z.json`). The manifest also covers every file that the Run 3, Run 2 and Run 1 manifests freeze. By the author's choice the freeze is internal: neither file is deposited with a third party, so, as for Runs 1 and 2, the hash shows that frozen files did not change, not when they were written. A copy can be checked like Run 3's: normalise to LF, restore the placeholder line (`MANIFEST_SHA256: <filled at freeze>`), then hash and compare with the manifest entry (`scripts/freeze_manifest_run4.py --check-deposit`).

**Run.** `scripts/run_run4.sh` verified the four manifests (Run 4, Run 3, Run 2, Run 1) before sending and again before analysis. The never-sent scan found the observation log unchanged for MASSIVE, LEDGAR and MetaTool since the freeze, and the run recorded no validity problem (`run4_run_meta.json`). The first billed Run 4 call was at 21:09:30 UTC, 49 minutes after the freeze, and the last at 21:33:51 UTC (spend ledger). The run sent 85,592 new requests, a further 6,000 X2 requests were cache hits, and it cost $4.19 (calibrated estimate on the unsealed items $4.35; sealed dry run $4.79). The ledger stood at $34.507 before the run and $38.699 after it (`run4_run.log`). The `--analyze` pass re-scored from the cache only and reproduced the primary table exactly.

**Items** (`run4_run_meta.json`, `run4_run.log`). A Run 4 item passed the Gate rules and two label-free rules: its id appears in no logged request, Run 3's included (R1), and it has no exact or TF-IDF ≥ 0.9 twin among the texts that may have been sent (R2). Arms take the first n analysed items of a fixed hash order, so arms are nested.

| Dataset (options; kind) | Candidates after the Gate rules | Sent (R1) | Sent twins removed (R2) | Fresh | Used |
|---|---|---|---|---|---|
| MASSIVE en (60; intent) | 2,931 | 1,200 (Run 3) | 6 | 1,725 | all 1,725 (X1); the first 600 (SuperICL) and 400 (X3) nested |
| LEDGAR (25; topical) | 9,657 | 2,200 (Runs 1 and 3) | 1,741 | 5,716 sealed; 2,067 in the 25 classes | the first 1,500 in scope (X1); 600 (SuperICL) and 400 (X3) nested |
| MetaTool (20; tool) | 4,384 | 1,600 (T7, Run 3) | 3 | 2,381: 1,781 non-reserve and the first 600 of Run 3's reserve | all 2,381 (X1); 400 (X3) nested; the last 400 reserve items unused |
| CFPB time split (8; topical) | 5,823 of 6,000 sampled 2026 rows (177 pool twins removed) | 0 | 454 | 5,369 sealed; 5,064 in the 8 products | the first 2,000 (time split) |
| Run 2 tweets, CFPB (X2) | not fresh: unsealed by Run 2 | | | | the first 600 and 400 |

**Design** (Section 3 of the pre-registration).

* **X1** (MASSIVE, LEDGAR, MetaTool). The arms are bare Jev → dense kNN-20 from the first 5 per class, and from 100 per class. Local models are fitted on the same pools, on bge-small embeddings, and prior-corrected:
  * a tuned logistic regression (C by cross-validated log loss, temperature on out-of-fold logits);
  * a nearest centroid (softmax(cos/τ), τ by leave-one-out);
  * the Gate's frozen top-10 vote.
  * Products are (bare + 0.001) ⊙ (model + 0.001) ⊙ … per paraphrase. X1a tests bare × LR(5) and X1b the G5 product bare × vote × LR(100), each against the prompt from the same pool, non-inferiority at −1.5.
* **X3** (the same three datasets, the first 400 items each). The display is H2's: TF-IDF kNN-20 from 100 per class, at most 3 per label. On items showing exactly 3 gold-labelled examples, the same first k of a seeded order of those examples (k = 1, 2, 3; nested) are:
  * deleted (D_k);
  * relabelled to three distinct rivals drawn uniformly per item (R_k);
  * or all relabelled to the first of those rivals (S_k; S_1 = R_1).
  * The clean display is the control, shared by every arm. Rank, the shown neighbours and the rival classes are held fixed within an item.
* **Secondary** (no decision):
  * **SuperICL** appends "A classifier trained on labelled examples predicts: <label> (confidence <c>)." to the instruction, with the prior-corrected LR's argmax and probability, at 5 and 100 per class (MASSIVE, LEDGAR, 600 items).
  * **The time split** uses CFPB complaints with a narrative received from 2026-01-01 (test; stream rows no earlier code read) against a pool of the 800 complaints received in 2025 with the smallest seeded key, at natural shares. Its systems are bare, the dense kNN-20 prompt over the whole pool, the product bare × vote × LR, and LR alone, each fitted on that pool and prior-corrected with the 2025 shares.
  * **X2** draws five new pools per class from the full non-development population of the Run 2 tweets and CFPB items (twins of the items removed) and refits every local model on each draw.
* **Analysis.** Paired item accuracy, averaged over paraphrases 0 and 1. Gold-class clusters are resampled within each dataset, pooled dataset-equal, with 20,000 draws and seed 20261111 plus an offset. The family {X1a, X1b, X3a, X3b, X3c} uses Holm at α = 0.05. The pre-registered qualifiers are "not consistent across datasets", "not consistent across paraphrases" and, for X3a and X3b, "not at every k".

**Table O.1.** Run 4 results as printed by the frozen code (`run4_primary.csv`; accuracy points; 90% class-cluster intervals; Bonferroni-level intervals at α = 0.05/5 per side; Holm over 5).

| Test | Contrast; n | Estimate [90% CI] | Bonferroni-level CI | Raw p | Holm p | Decision |
|---|---|---|---|---|---|---|
| X1a | 5 per class: bare × LR(5) minus kNN-20(5), non-inferiority at −1.5; 5,606 items, 104 classes | −0.64 [−1.66, +0.35] | [−2.07, +0.80] | 0.084 | 0.16 | not shown non-inferior |
| X1b | 100 per class: bare × vote × LR(100) minus kNN-20(100), non-inferiority at −1.5; the same | −0.73 [−1.63, +0.14] | [−2.01, +0.52] | 0.082 | 0.16 | not shown non-inferior |
| X3a | mean over k = 1 to 3 of acc(D_k) − acc(R_k) > 0; 1,057 items, 98 classes | +13.13 [+11.68, +14.69] | [+11.12, +15.33] | 0.00005 | 0.00025 | confirmed |
| X3b | mean over k = 2, 3 of acc(S_k) − acc(R_k) < 0; the same | −13.20 [−14.73, −11.72] | [−15.37, −11.14] | 0.00005 | 0.00025 | confirmed |
| X3c | (D_2 − D_3) − (D_1 − D_2) > 0; the same | +10.12 [+7.49, +12.70] | [+6.28, +13.78] | 0.00005 | 0.00025 | confirmed |

No qualifier applies:

* **Datasets.** Every dataset estimate is on the pre-registered side: no X1 dataset at −1.5 or below, every X3a and X3c dataset above 0, every X3b dataset below 0.
* **Paraphrases.** The estimate under each paraphrase alone is on the same side.
* **k.** Each X3a and X3b component is on its side.

The decisions follow the pre-registered wording rules:

* X1a and X1b not shown: "the prompt beats every local classifier; a product's standing is not established", and G5 stays limited to tweets and CFPB.
* X3c confirmed: "the acceleration is about losing the last correct example".
* X3a and X3b confirmed: relabelling adds a cost beyond deletion, larger when the wrong labels share one rival.

*Per dataset* (accuracy points; class clusters).

| Dataset | X1a | X1b | X3a | X3b | X3c | X3 feasible items (of 400) |
|---|---|---|---|---|---|---|
| MASSIVE | −0.55 | −0.75 | +14.5 | −22.4 | +12.9 | 311 |
| LEDGAR | −0.27 | −1.33 | +6.1 | −4.9 | +3.3 | 380 |
| MetaTool | −1.09 | −0.10 | +18.8 | −12.2 | +14.2 | 366 |

*X3 accuracy by arm* (feasible items, accuracy %, paraphrase-averaged; `run4_descriptive.csv`).

| Dataset | Clean | D1 | D2 | D3 | R1 | R2 | R3 | S2 | S3 |
|---|---|---|---|---|---|---|---|---|---|
| MASSIVE | 97.4 | 95.8 | 93.1 | 77.5 | 93.9 | 83.8 | 45.2 | 73.3 | 10.8 |
| LEDGAR | 96.8 | 95.8 | 93.9 | 88.8 | 94.2 | 90.3 | 75.8 | 90.0 | 66.2 |
| MetaTool | 91.7 | 88.9 | 82.2 | 61.3 | 85.2 | 66.9 | 24.0 | 59.2 | 7.4 |
| Pooled | 95.3 | 93.5 | 89.8 | 75.9 | 91.1 | 80.3 | 48.3 | 74.2 | 28.1 |

*X3 components* (pre-specified secondary; class clusters, pooled):

* **Delete minus distinct relabel**, per k: +2.40 [+1.69, +3.23], +9.44 [+7.81, +11.02] and +27.55 [+24.30, +30.93].
* **One rival minus distinct rivals:** −6.17 [−7.73, −4.84] at k = 2 and −20.23 [−23.06, −17.54] at k = 3.
* **Steps of each arm type:**
  * deletion: −1.80 [−2.51, −1.08], −3.76 [−5.42, −2.41] and −13.88 [−16.31, −11.60];
  * distinct relabel: −4.20 [−5.29, −3.14], −10.79 [−12.65, −9.14] and −31.99 [−35.55, −28.76];
  * one rival: R1 → S2 −16.96 [−19.25, −15.01], S2 → S3 −46.04 [−49.57, −42.55].
* **Curvature.** The relabel curvature (R2 − R3) − (R1 − R2) is +21.19 [+17.33, +24.97]. It exceeds the deletion curvature by +11.07 [+8.09, +14.22].
* **All three gold examples, against clean:** deleted −19.43 [−22.75, −16.36], distinct rivals −46.98 [−51.08, −43.29], one rival −67.20 [−70.82, −64.00].

*Robustness* (pre-specified secondary analyses).

* **Near-duplicate-group clusters.** X1a [−1.18, −0.09] (non-inferiority p .005), X1b [−1.26, −0.19] (p .0099), X3a [+12.09, +14.22], X3b [−14.43, −12.01], X3c [+8.09, +12.15]. Under these clusters both X1 intervals lie above −1.5, but the pre-registered unit is the gold class.
* **Each paraphrase alone.** X1a −0.60 and −0.67, X1b −0.68 and −0.78, X3a +13.76 and +12.49, X3b −12.93 and −13.46, X3c +11.25 and +8.99.

*Feasibility and rivals.* Items showing 0 / 1 / 2 / 3 gold examples at the display: MASSIVE 28 / 28 / 33 / 311, LEDGAR 7 / 6 / 7 / 380, MetaTool 8 / 10 / 16 / 366. The plan assumed 308, 376 and 356 feasible items. The first rival was already a shown class on 9.0%, 9.5% and 34.8% of items. The per-arm accuracy split by this is in `run4_descriptive.csv`.

*Power.* The realised X1 n equalled the planned n. X1a had been planned at power 0.83 at α/5 for Δ = +0.08 with a pooled SE of 0.48 points. The realised estimate was −0.64 and the class-cluster SE about 0.61 (half-width of the 90% interval / 1.645), so the test was both further from the margin and noisier than planned. X3a-c were planned near power 1.

*Deviations.* None was recorded by the run. Two planning values differed from the outcome, as the pre-registration allows: LEDGAR yielded 2,067 in-scope fresh items (planned about 3,000; 1,500 were used, as planned), and X3's feasible counts were slightly above plan. The run log records one retried Hugging Face read timeout while streaming CFPB; it did not change any item.

*Secondary estimates* are in Appendix E.9. *Mechanism-model check* (exploratory, free): Table 6 in Section 7 (`r14_x3_mechanism_prediction.csv`). The model was fitted on Runs 1 and 2 and applied without refitting; its re-derived X3 displays and rivals matched the builder's records on all 1,057 items.

---

## Extended Appendix P. Pre-registration, statistics and all 29 confirmatory tests

Section 2.3 summarises the method in one paragraph. This appendix holds the details. P.2 to P.4 are a longer, earlier write-up of the method, kept verbatim apart from cross-references. Appendix B.9 gives further method detail, Appendix I the per-run results and Appendix O Run 4.

**P.1 Test identifiers and plain-language status.** Test identifiers name the run: T for Run 1, G for Run 2, H for Run 3 and X for Run 4. The main text avoids them; Table P.1, Appendices A, I, O and Q use them. The main text's status words map onto the evidence tags of P.4 as follows.

| Main text | Tag | Meaning |
|---|---|---|
| confirmed | C1, C2, C3, C4 | a pre-registered test passed in Run 1, 2, 3 or 4, and also passed with gold-class clusters wherever a dataset has more than two classes |
| observed (item-level only) | E, item-level only | passed its pre-registered rule with near-duplicate (item-level) clusters, not under gold-class clusters (Appendix I.7, R.4): T3b, T5a-b, T6, T7b, G2, G4a-b and G5; not counted as confirmed since round 16 (Appendix A.1) |
| within ±2 points | equivalent | two one-sided tests at ±2 passed |
| no more than X points worse | non-inferior | a non-inferiority test at −X passed |
| secondary | secondary | a pre-specified estimate with no decision rule (Runs 3 and 4) |
| inconclusive | secondary, inconclusive | an interval too wide to decide |
| not shown; not confirmed | not shown / not confirmed | a pre-registered test that did not pass; a failed low-powered test is never read as "no effect" |
| observed | E | exploratory: development data, or any analysis of test items chosen after labels were unsealed |
| descriptive | descriptive | a pre-specified summary that was not itself tested |

**P.2 Null calibration.**

**A promotion rule must be checked on content-free edits.** A screen arm was promoted if its 90% bootstrap interval of Δlogp excluded 0, its flip rate exceeded an A/A floor, both paraphrases agreed in sign and |Δlogp| ≥ 0.04. Without the last condition the rule promoted or flagged 12 of 53 content-free arms (23%): 7 of 23 in-sample (four promoted, three flagged as harmful) and 5 of 30 on held-out datasets. These are negligible real effects of surface form [E58]; the identical resend was never promoted. A floor tuned on the nulls is circular: 0.04 sits just above the largest nulls (Appendix B.3).

**P.3 Screen → freeze → confirm.**

Each pre-registration fixed, before any test call, the hypotheses, family, endpoint (paired accuracy difference), margins, power, analysis code and the wording each outcome permits. A SHA-256 manifest hashes it with the code and a label-free item digest, and the run refuses to start if any hash differs. Runs 1, 2 and 4 were frozen internally but not deposited, so their hashes show that frozen files did not change, not when they were written.

* **Run 1** (manifest `735e22ef…`, 2026-11-09 00:40:59 UTC): 15 tests on held-out test items.
* **Run 2** (`9e68db01…`, 06:48:02 UTC): 6 tests on never-sent items, designed after Run 1 was unsealed.
* **Run 3** (`0c774321…391f`, 15:16:30 UTC; deposited at https://gist.github.com/BjBodner/c736ea7d935967253f4fae06ff51da90, created 15:17:47 UTC; first billed Run 3 call 15:39:59 UTC): 3 tests of R1 and R2 on fresh items of MASSIVE, LEDGAR, MetaTool and new CFPB rows, plus three secondary estimates for R3 (H4, H5, H5i).
* **Run 4** (`34fc1153…47a8`, 20:20:24 UTC; frozen internally, not deposited; first billed Run 4 call 21:09:30 UTC): 5 tests on fresh items of MASSIVE, LEDGAR and MetaTool, two for R3 (X1a, X1b) and three on why wrong labels hurt (X3a-c), plus secondary estimates (SuperICL, a CFPB time split, pool redraws; Appendix O).

![Seven numbered steps under a rail marked "exploratory" for steps 1-2 and "confirmatory" for steps 4-7. Step 2 has a grid of 53 squares, 12 filled: the rule promoted or flagged 12 of 53 content-free edits. Run 1: 15 tests, 14 passed. Run 2: 6 tests, 5 passed. Run 3: fresh items of 4 datasets, 3 tests, 3 passed, deposited publicly before the first call. On LEDGAR, ids with definitions fell 2.4 points below names. Run 4: frozen internally and not deposited, 5 tests, 3 passed. Not shown: the local combination at 5 and at 100 labels per class, on fresh items of 3 datasets.](figures/v2_protocol_v5.png)

**Figure P.1.** How to test a prompt change before you ship it: four confirmatory runs. Steps 1-2 (exploratory): with no effect floor, the screen's rule promoted or flagged 12 of 53 content-free edits, three of them harm flags (`r8_null_cv.csv`). Step 3: every file is frozen by hash before the first test call. Steps 4-7 (confirmatory): Run 1, held-out items, 14 of 15 tests passed (T2 did not: the prompt was 3.0 points better than the vote it was predicted to equal); Run 2, never-sent items, 5 of 6 (G3 was not confirmed); Run 3, fresh items of MASSIVE, LEDGAR, MetaTool and new CFPB rows, 3 of 3, deposited publicly as a GitHub gist before the first call (on LEDGAR, ids with definitions fell 2.4 points below names with definitions); Run 4, fresh items of MASSIVE, LEDGAR and MetaTool, frozen internally and not deposited, 3 of 5 (the wrong-label mechanism tests X3a-c passed; the local combination at 5 labels per class, X1a, −0.6 [−1.7, +0.3], and at 100, X1b, −0.7 [−1.6, +0.1], was not shown non-inferior under class clusters). Under a joint Holm over all 29 confirmatory tests (a sensitivity analysis, not the pre-registered family), T8 (adjusted p 0.052) and H3 (0.070) would not pass; every other decision stands (`r14_holm29.csv`). The pass counts in the figure are those of the pre-registered rule; since round 16, nine passes that hold only with item-level clusters (five in Run 1, four in Run 2) are reported as observed, so 16 of the 25 count as confirmed (Appendix A.1).

**P.4 Statistics and evidence tags.**

Tests use a cluster bootstrap of the mean paired difference (20,000 draws) [4], with Holm's procedure [15] within each run at family-wise α = 0.05. Runs 1 and 2 cluster mostly by near-duplicate group, which is nearly the item ("item-level"). Runs 3 and 4 cluster by gold class within each dataset and, for R1, Run 3 also resamples stimuli and paraphrases (a pigeonhole bootstrap [58]). Equivalence uses two one-sided tests [42] at ±2 points; non-inferiority uses −2 (Run 1, H3) or −1.5 (Run 2, H5, Run 4's X1). Multi-component tests are intersection-union tests (IUT). Intervals are 90%. Run 3's label-budget contrasts could not reach 80% power under class clusters, so they are secondary estimates without a decision; Run 4 tested two of them on larger samples, with planned power 0.83 (X1a) and 1.00 (X1b) at α/5.

**C1**, **C2**, **C3** and **C4** mean confirmed by the pre-registered rule in Run 1, 2, 3 or 4. **E** means exploratory: development data, or any analysis of test items chosen after labels were unsealed; E results cannot change a decision. "Confirmed", "non-inferior" and "equivalent" are reserved for pre-registered tests, and a non-inferior result is reported as "no more than X points below", never as equal. Each run's own Holm family is the pre-registered method. As a sensitivity check, one Holm correction over all 29 tests of the four runs would no longer reject T8 and H3 (adjusted p .052 and .070) and changes no other decision (Appendix I.11). Passes that fail with gold-class clusters are tagged "E, item-level only" and not counted as confirmed (Appendix A.1).

**Table P.1.** All 29 confirmatory tests (25 passed as pre-registered: 16 confirmed, 9 observed at item level only) and Run 3's secondary estimates (accuracy points; Appendix I). T3, T5 and G4's classifier component were designed to be large. Run 4 decisions use Holm over its own 5 tests (adjusted p .00025 for X3a-c, .16 for X1a and X1b).

| Result | Run | Test; data | Contrast | Estimate [90% CI] | Decision |
|---|---|---|---|---|---|
| R1 | 1 | T6; tweets, CFPB | persona, capitals, politeness each vs bare (±2) | six intervals in [−1.3, +0.5] | observed, item-level only (passed as equivalent, C1) |
| R1 | 1 | T8; tweets | probe + 7 unrelated questions vs probe alone, first / last (±2) | [−1.6, +0.1] / [−0.9, +0.4] | equivalent (C1) |
| R1 | 3 | H1; MASSIVE, LEDGAR, MetaTool, CFPB | 5 persona, 5 politeness stimuli × 3 paraphrases vs bare (±2) | persona −0.3 [−1.0, +0.3]; politeness −0.1 [−0.5, +0.4] | equivalent (C3) |
| R2 | 1 | T1a-c; Banking77, CLINC150, tweets | TF-IDF kNN-20 vs bare | +11.2, +5.9, +8.7 | confirmed (C1) |
| R2 | 2 | G2; tweets + CFPB | true shares vs none | +1.9 [+1.1, +2.7] | observed, item-level only (passed C2; class-cluster p .20) |
| R2 | 1 | T5a-b; tweets, CFPB | true vs most distant shuffled shares | +6.8, +6.2 | observed, item-level only (passed C1) |
| R2 | 1 | T7a; MetaTool | names + descriptions vs names | +5.8 [+4.3, +7.1] | confirmed (C1) |
| R2 | 1 | T7b; MetaTool | ids + descriptions vs names + descriptions (−2) | −0.5 [−1.5, +0.4] | observed, item-level only (passed as non-inferior, C1) |
| R2 | 3 | H3; MASSIVE, LEDGAR, CFPB | ids + blind definitions vs ids (> +10) and vs names + definitions (−2) | +73.2 [+63.2, +83.5]; −1.1 [−1.8, −0.5] (LEDGAR −2.4) | confirmed, not consistent across datasets (C3) |
| R2 | 1 | T4a-b; Banking77, tweets | 3 nearest shown labels wrong vs clean | −33.5, −13.4 | confirmed harm (C1) |
| R2 | 3 | H2; all four | relabel k = 0 to 3 of three gold examples shown: slope | −12.3 [−13.3, −11.3]; cumulative −2.9, −11.4, −38.2 (descriptive) | confirmed harm, monotone (C3) |
| R2 | 4 | X3a; MASSIVE, LEDGAR, MetaTool | delete k gold examples minus relabel them to distinct rivals, mean over k = 1 to 3 | +13.1 [+11.7, +14.7] | confirmed (C4) |
| R2 | 4 | X3b; same | relabel to one rival minus to distinct rivals, mean over k = 2, 3 | −13.2 [−14.7, −11.7] | confirmed harm (C4) |
| R2 | 4 | X3c; same | deletion: loss at the third gold example minus loss at the second | +10.1 [+7.5, +12.7] | confirmed (C4) |
| R2 | 2 | G3; tweets | top-3 vs matched random-3 relabel | +1.2 [−0.4, +2.7] | not shown (power .35) |
| R3 | 2 | G4a-b; tweets, CFPB | 5 per class: kNN-20 vs bare; vs tuned classifier | +3.6, +2.1; +17.3, +16.1 | observed, item-level only (passed C2) |
| R3 | 3 | H4; all four | 5 per class: kNN-20 vs bare; vs tuned classifier; vs centroid | +2.1 [+0.0, +4.1]; +10.8 [+7.4, +15.0]; +12.0 [+8.1, +17.9] | secondary, estimate only |
| R3 | 2 | G5; tweets + CFPB | bare × vote × classifier minus kNN-20, P = 100 (−1.5) | +1.4 [+0.3, +2.5] | observed, item-level only (passed as non-inferior, C2; class-cluster p .052) |
| R3 | 3 | H5; LEDGAR, CFPB | the same, class clusters | +0.1 [−2.1, +1.5] | secondary, inconclusive |
| R3 | 3 | H5i; MASSIVE, MetaTool | the same (expected to trail) | +0.6 [−0.7, +2.0] | secondary, inconclusive |
| R3 | 4 | X1a; MASSIVE, LEDGAR, MetaTool | 5 per class: bare × tuned classifier minus kNN-20 (−1.5) | −0.6 [−1.7, +0.3] | not shown non-inferior |
| R3 | 4 | X1b; same | 100 per class: bare × vote × classifier minus kNN-20 (−1.5) | −0.7 [−1.6, +0.1] | not shown non-inferior |
| R3 | 2 | G1c; ToxicChat | classifier-first cascade (8.2% sent) minus kNN-20 (−1.5) | −0.2 [−0.8, +0.4] | non-inferior on accuracy (C2; two classes, so no class-level check) |
| R3 | 1 | T2; Banking77 + CLINC150 | dense prompt vs fixed vote (±2) | +3.0 [+2.4, +3.7] | not equivalent |
| R3 | 1 | T3a-c; tweets, CFPB, ToxicChat | dense prompt vs fixed vote | +17.0, +9.2, +5.8 | confirmed (C1; T3b observed, item-level only) |

**P.5 Notation, metrics, cost and datasets** (a longer write-up of the paper's Sections 2.1 and 2.2, whose dataset table is the paper's Table 3).

A request is `(state, options, instruction)`. Retrieved examples sit in the option descriptions under their labels, and the response is a probability vector on a 0.01 grid (Figure M.1 of the main paper, Figure 2 up to v22; Appendix J prints every arm of Runs 1 and 2; Run 3's added texts are in its deposit). *kNN-20* retrieves the 20 nearest pool texts (TF-IDF or dense bge-small [52]) and shows at most 3 per label (10 for binary tasks). *P* is the labelled pool size per class.

*Accuracy* for an item is the mean over the instruction paraphrases of [argmax = gold]. The screen used the paired change in gold log-probability (Δlogp), clipped at 0.005. Jev is not bit-for-bit deterministic: identical resends kept the argmax for 97.3 to 99.6% of requests. Jev bills input tokens at $0.042 per million. Total spend was $38.70: Run 1 $4.26, Run 2 $1.63, Run 3 $3.42 (of which $0.62 was the Jev 1.14 block with its Jev 1.13 counterparts) and Run 4 $4.19 (Appendix K).

Development items come from training splits; pools are disjoint from them. Test candidates equal to, or at TF-IDF cosine ≥ 0.9 to, a pool text or development item were removed (0 to 10.1%).

Banking77-20 was selected from Jev's own confusion, so claims resting on it are provisional. Run 3's CFPB items are stream rows no earlier code read. Only Run 4's time split separates pool and test by date; every other CFPB set is not a time split. Ten further development sets form a "light battery" (Appendix C.13).

---

## Extended Appendix Q. Detailed results with test identifiers

The paper's Sections 3 to 10 use plain wording and leave test identifiers out. This appendix keeps a longer, earlier write-up of the same results, with test identifiers, evidence tags (Appendix P.1 and P.4) and every secondary number, verbatim apart from cross-references. It predates Runs 5 and 6 and the rule labels Do 1 to Don't 6; where it and the paper differ, the paper is current. Its evidence tags were updated for round 16: T3b, T5a-b, T6, T7b, G2, G4a-b and G5 passed only with item-level clusters and are tagged "E, item-level only" (Appendix A.1). Figures and Tables 4 and 6 stay in the paper and are not repeated; the decision guide is the paper's Figure 7.

**Q.1 R1: Pre-defined benign wrappers stay within ±2 accuracy points** (the paper's Section 3)

**Definition.** A *label-irrelevant wrapper* is text, fixed before testing and independent of the item, that changes neither which option is correct nor the rule that picks it. We tested four kinds, chosen in advance: a persona line, a politeness prefix, a capitals emphasis line, and unrelated questions packed with the probe. R1 covers these benign, non-optimised wrappers only.

**Run 1.** T6 prepended a persona ("You are a senior expert analyst…"), a capitals line ("IMPORTANT: THINK CAREFULLY…") or a politeness prefix to the instruction. Item-paired changes were −0.1, 0.0 and −0.8 points on tweets and −0.1, −0.1 and −0.4 on CFPB, all six intervals in [−1.3, +0.5] (E, item-level only: T6 passed C1 but fails with class clusters through politeness on tweets). T8 asked the tweet-topic question with seven unrelated questions about the same text: −0.8 (probe first) and −0.2 (probe last) points (C1), consistent with the isolation an earlier pre-registered study found [36].

**Run 3 addresses both caveats of Run 1** (one stimulus per lever; equivalence only with paraphrase averaging and item-level clusters, Appendix I.7). It prepended five independently written personas and five politeness prefixes, each under one of three paraphrases, to 600 fresh items per dataset, and resampled stimuli, paraphrases and gold classes. Both levers were equivalent to bare within ±2 points: persona −0.3 [−1.0, +0.3], politeness −0.1 [−0.5, +0.4] (C3, H1; Holm p .0008). Post hoc (E; Appendix I.13), the four-dataset means under each paraphrase alone were −0.40, −0.27 and −0.28 (persona) and −0.25, −0.15 and +0.20 (politeness); no dataset estimate exceeded 1.0 point (MASSIVE persona −1.0 [−1.7, −0.3]); and no single stimulus moved a dataset by more than 1.83 points with paraphrases pooled. Finer cells exceed 2: MASSIVE persona under its first paraphrase was −2.2 [−4.5, +0.1], and 4 of 120 stimulus × paraphrase cells of 200 items exceeded ±2, down to −4.0 [−7.1, −1.0], without multiplicity control.

**Within ±2 is not zero.** Politeness cost 0.8 points on tweets in Run 1 [−1.3, −0.3] and, post hoc, 1.3 [−2.0, −0.6] under one wording; personas from the post-unsealing stimulus pool lowered gold log-probability slightly (Δlogp −0.022 [−0.035, −0.009]; E, Appendix D.1).

**Other text does move Jev.** Short, natural, answer-preserving context redirected 61 to 73% of initially correct decisions in JevOut [53]; one universal adversarial suffix per dataset flipped 43% of unseen documents in FlipJev [26]; rewording a ticket-priority rule moved Jev 1.13 by 24 points in TypedBench [43]; and option names bound against their definitions flipped 32.5% of decisions with yes/no names against 2.08% with 0/1 names [44]. These are selected, adversarial or decision-relevant text, not pre-defined benign wrappers, and R1 says nothing about them. Impolite wording, emotional appeals and incentives were not tested [54; 30]. Personas do change generative models' behaviour [E81; E33]; on this typed readout, the benign ones tested stayed within ±2 points.

**Q.2 R2: Information adds; wrong information subtracts** (the paper's Section 4)

**Retrieved labelled neighbours add 5.9 to 11.2 points.** At 80 to 100 labels per class, TF-IDF kNN-20 raised accuracy from 82.2% to 93.4% on Banking77 (+11.2 [+7.5, +15.2]), from 91.3% to 97.1% on CLINC150 (+5.9 [+4.2, +7.6]) and from 67.3% to 76.1% on tweets (+8.7 [+7.5, +10.0]) (C1, T1). Part of this is the label shortlist the neighbours imply (61% of the development gain on Banking77-20, 20 to 40% on topical sets; E, C.1). The gains are not near-duplicate lookup: every T1 and T3 gain stays positive in the lowest similarity tercile (E, I.10). Figure 3 follows one question through three requests.

```python
# Re-send the bare and the retrieval request of Figure 3 (needs TYPESAFE_API_KEY).
import json, os, urllib.request

URL = "https://api.typesafe.ai/v1/systemone"
FULL = "paper/worked_examples/flagship_banking77.json"   # the exact published bodies

def decide(body):
    req = urllib.request.Request(URL, data=json.dumps(body).encode("utf-8"), method="POST",
        headers={"Authorization": "Bearer " + os.environ["TYPESAFE_API_KEY"],
                 "Content-Type": "application/json"})
    with urllib.request.urlopen(req, timeout=90) as r:
        return json.load(r)["answers"]["q"]["probabilities"]

if os.path.exists(FULL):
    reqs = json.load(open(FULL, encoding="utf-8"))["requests"]
    bare, knn = reqs["1_bare"]["wire_request"], reqs["2_retrieved_examples"]["wire_request"]
else:   # abridged fallback: 3 of the 77 intents, so the probabilities will differ from Figure 3
    bare = {"model": "jev-1.13.0",
            "state": "Top up on my Google Pay isn't working.",
            "questions": {"q": {"type": "choice",
                "instructions": "What does this banking customer need help with?",
                "criteria": {"top_up_failed": None, "apple_pay_or_google_pay": None,
                             "pending_top_up": None}}}}
    knn = json.loads(json.dumps(bare))
    knn["questions"]["q"]["criteria"]["apple_pay_or_google_pay"] = (
        'Examples: "My Google pay top up isn\'t working."; '
        '"Google Pay isn\'t working. What is wrong?"; "My Google pay top up isn\'t working. Help."')

for name, body in (("bare", bare), ("retrieval", knn)):
    print(name, sorted(decide(body).items(), key=lambda kv: -kv[1])[:3])
```

**True class shares are about 2 points of information.** Stating each option's training-split share beat stating none by 1.9 [1.1, 2.7] points on fresh items (tweets +2.9, CFPB +0.9; G2, E, item-level only). T5's larger contrast, true against the most distant shuffled shares (+6.8, +6.2; E, item-level only), mostly measures the cost of misinformation. Multiplying the bare vector by the shares after the call beat stating them by 1.3 and 2.0 points at zero prompt tokens (E). Both routes trade minority recall for accuracy and lost 5 to 8 points under a shifted class mix (E, C.8).

**Definitions make cryptic ids work, also on texts not generated from them.** MetaTool's descriptions added 5.8 [4.3, 7.1] points to readable tool names (C1, T7a). Under cryptic ids (`tool_01` …) bare accuracy was 2.3%; with descriptions it rose to 84.4%, no more than 2 points below names with descriptions (−0.5 [−1.5, +0.4]; non-inferior with item-level clusters, T7b; E, item-level only). MetaTool's queries were generated from its descriptions [16], so Run 3 wrote one-line definitions blind from the label names on MASSIVE, LEDGAR and CFPB. They lifted cryptic ids by 73.2 [63.2, 83.5] points and were no more than 2 points below names with the same definitions on average (−1.1 [−1.8, −0.5]; non-inferior, C3, H3), but not consistently: LEDGAR was 2.4 points below. On informative names, definitions added little (Table A.3).

**Wrong labels subtract.** Relabelling the three nearest shown neighbours with a random other class cost 33.5 points on Banking77 and 13.4 on tweets (C1, T4). Run 3 planted the dose: on items showing three gold-labelled examples, it relabelled 0 to 3 of them at random ranks (1,049 items: 231 MASSIVE, 282 LEDGAR, 267 MetaTool, 269 CFPB). The pre-registered slope was −12.3 points per example [−13.3, −11.3], and every step was negative, so the pre-registered "monotone" wording applies (C3, H2). Descriptively, relabelling one, two and three of three cost 2.9, 11.4 and 38.2 points (steps −2.9, −8.5, −26.8). Run 3 did not test that the steps grow, and its design could not separate the loss of the last correct example from evidence accumulating on rivals. Slopes ran from −2.8 (CFPB) to −21.2 (MetaTool). At matched evidence, G3 did not show an effect of rank (+1.2 [−0.4, +2.7], power .35).

**Wrong labels remove correct evidence and add evidence for a rival.** Run 4 separated the two on 1,057 fresh MASSIVE, LEDGAR and MetaTool items showing three gold-labelled examples at H2's display. On each item it took the same k gold examples and deleted them, relabelled them to distinct rivals, or relabelled them all to one rival (Appendix O). All three pre-registered X3 tests were confirmed (C4; Holm p .00025 each):

* **Deletion costs less than relabelling** (X3a): by 13.1 [11.7, 14.7] points averaged over k = 1 to 3, and at every k (2.4, 9.4 and 27.5).
* **One rival costs more than distinct rivals** (X3b): by 13.2 [11.7, 14.7] points averaged over k = 2 and 3.
* **Deletion alone shows the jump at the last correct example** (X3c): with no wrong label shown, deleting the third gold example cost 10.1 [7.5, 12.7] points more than deleting the second (steps −1.8, −3.8, −13.9).

Deleting all three correct examples cost 19.4 points; relabelling them to distinct rivals cost 47.0, and relabelling them to one rival 67.2 (descriptive). So H2's growing loss has two sources. Removing correct evidence costs most when the last correct example goes, and adding evidence for a rival costs more when it is concentrated on one class. Every dataset, every k and each paraphrase alone point the same way, but the sizes differ (X3b: MASSIVE −22.4, LEDGAR −4.9, MetaTool −12.2 points).

**Poisoning is planted wrong information.** One synonym-swapped, wrong-labelled near-copy of each item cut Banking77-20 accuracy from 92.2% to 74.0%, with Jev answering the planted label on 23.8% of items; three plants cut accuracy to 23.5%, with the planted label on 76.0% (E, Appendices C.12, I.13). GPT-J and GPT-NeoX copied an identical wrong-labelled demonstration on 74 to 82% of items of a binary task [28]; Jev reaches a similar copy rate only with three near-copies.

**Q.3 R3: The label budget decides where to combine** (the paper's Section 5)

When labels are scarce, the model's prior carries most of the information; when they are plentiful, a local model can supply the evidence and one bare call the prior, outside the prompt. R3 rests on item-level clusters: under gold-class clustering no Run 2 decision would pass Holm (Appendix I.7), so R3 is not confirmed under class clustering and its Run 2 passes are tagged E, item-level only; Run 4 tested its two local-combination claims under class clustering on three further datasets and did not confirm them.

**At 5 labels per class the prompt beats bare Jev and the local classifiers tried.** Dense kNN-20 over a 5-per-class pool beat bare Jev by 3.6 [2.3, 5.0] points on tweets and 2.1 [1.1, 3.2] on CFPB, and the pre-registered tuned classifier by 17.3 and 16.1 (G4; E, item-level only). That classifier scored 14 points below bare Jev, so its margin flatters the prompt; stronger local comparators did no better (Table 4, E). On Run 3's four datasets (secondary, H4) the prompt led bare Jev by +2.1 [+0.0, +4.1], a tuned classifier by +10.8 [+7.4, +15.0] and the nearest centroid by +12.0 [+8.1, +17.9]. The lead over local classifiers holds on macro-F1 (+14.0 to +25.9 in Run 2, +7.7 to +30.5 in Run 3; E, I.13). On Run 2 items a post-hoc product of the bare call and the centroid beat the prompt by 2.1 [1.1, 3.1] points without sending example text. The fresh test did not bear this out: on Run 4's items the pre-registered bare × tuned classifier product was not shown non-inferior (X1a, below), and bare × centroid was −0.5 [−1.9, +1.2] points against the prompt (secondary).

**At 100 labels per class, a local combination was non-inferior on tweets and complaints; elsewhere it was inconclusive (Run 3) or not shown (Run 4).** A zero-tuning product of the bare Jev vector, a fixed nearest-neighbour vote and a tuned classifier was no more than 1.5 points below the kNN-20 prompt on fresh tweets and CFPB (non-inferior with item-level clusters; +1.4 [+0.3, +2.5]; G5; E, item-level only; class-cluster p .052). G5's datasets were chosen because the product was level with the prompt on Run 1 items, and its interval conditions on one pool draw. On Run 3 (secondary, class clusters) the estimate was +0.1 [−2.1, +1.5] on LEDGAR and new CFPB rows and +0.6 [−0.7, +2.0] on MASSIVE and MetaTool, where it was expected to trail: both inconclusive. On Run 1 and 2 items it trailed by 0.8 points on Banking77 and CLINC150 and 1.2 to 1.5 on ToxicChat (E, E.3). A tempered product, with exponents cross-fitted on gold labels, closed the gap on Banking77 (+0.2 [−0.4, +0.7]) and Run 2 ToxicChat (−0.4 [−1.0, +0.1]) but not CLINC150 (−0.9 [−1.4, −0.5]) (E, I.13). Prompt minus combination on macro-F1 ranged from −3.1 to +1.0 across Runs 2 and 3, but on CFPB the combination's recall on the smallest class (Payday loan) was 10 to 16 points below the prompt's lowest class recall (58.9 against 68.7 in Run 2, 52.6 against 68.8 in Run 3; intervals cross 0; E).

**What leaves your machine, and what it costs.** The combination makes one bare call per item and sends only the item. A classifier-first cascade answers confident items locally and sends the others to the prompt *with* their nearest labelled examples (Figure 4). At Jev's list price every configuration we ran cost $0.0008 to $0.13 per 1,000 decisions; kNN-20 instead of a bare call adds about $0.07 per 1,000 on CFPB and $0.003 to $0.009 on intent and tool sets (E, I.13). Cost therefore does not decide; data exposure, latency and small-class recall do.

**The prompt adds the model's prior to the neighbours.** T2 predicted, from development data, that the dense prompt would be equivalent to a fixed nearest-neighbour vote on Banking77 and CLINC150. It was not: +3.0 [+2.4, +3.7], driven by CLINC150 (C1). Against votes that score below bare Jev the prompt won by 5.8 to 17.0 points (C1, T3), and under top-3 corruption it lost far less than a vote over its own shown labels (41.2 against 76.2 points on Banking77-20; E).

**A cascade at 8% of calls was non-inferior on accuracy but lost toxic-class precision.** With a threshold frozen from Run 1, a tuned classifier answered confident ToxicChat items and sent 8.2% to the kNN-20 prompt; accuracy was no more than 1.5 points below the prompt (−0.2 [−0.8, +0.4]; C2, G1c). Toxic precision fell 7.3 [1.1, 13.8] points and recall at precision 0.9 from 0.48 to 0.08 (E, E.7); a cross-fitted threshold sending 37% lost no measurable precision.

**Run 4 did not extend the local combination beyond tweets and complaints.** Run 4 was frozen internally before its first call and not deposited. On 5,606 fresh MASSIVE, LEDGAR and MetaTool items (104 classes, class clusters), it did not show non-inferiority at −1.5 at either budget:

* **5 per class** (X1a): one bare call multiplied by a tuned classifier on the same 5 examples, minus the kNN-20 prompt, was −0.64 [−1.66, +0.35] points (Holm p .16).
* **100 per class** (X1b): the G5 product minus the prompt was −0.73 [−1.63, +0.14] points (Holm p .16).

Both point estimates were below zero on every dataset, and both lower bounds fell just past the margin. With near-duplicate clusters both intervals lay above −1.5 ([−1.18, −0.09] and [−1.26, −0.19]; secondary). The 100-per-class claim therefore stays limited to tweets and CFPB (Run 2, observed, item-level only). At 5 per class the prompt beat bare Jev by 2.9 [0.7, 4.9] points (MASSIVE 3.5, LEDGAR 1.0, MetaTool 4.2) and a tuned classifier by 9.1 [7.3, 11.2] (secondary). So at 5 per class the prompt still beats every local classifier, and a product's standing is not established.

**Secondary estimates from Run 4** (no decision; Appendix E.9):

* **Tempered product** (exponents frozen from Runs 1 to 3), 100 per class: −0.4 [−1.2, +0.3] against the prompt.
* **SuperICL** [65] (MASSIVE, LEDGAR): the tuned classifier's label and confidence stated in the request. It trailed the prompt at 5 per class (−2.3 [−4.1, −0.6]) and was level with the local product at 100 (+0.5 [−0.6, +1.7]). Jev returned the stated label on 86.5 to 97.2% of items, so it inherited the classifier's errors.
* **CFPB time split** (a 2025 pool of 800 complaints at natural shares, with 5 to 8 examples for each of the three smallest classes; 2,000 complaints received in 2026). The retrieval prompt gave no gain over bare Jev: 76.9% against 76.8%, macro-F1 74.3 for both, worst-class recall 70.4 and 68.2. The local product fell to 66.0% (macro-F1 61.5), with 17.3% recall on payday loans (7 pool examples). The class mix had also shifted: credit reporting was 75.8% of 2025 complaints but 3.0% of the test items.
* **Pool redraws** (Run 2 items). Across six pool draws the G5 difference ranged from −1.0 to +0.75 points, above −1.5 in every draw but above zero in only 3; the prompt's 5-per-class lead over bare Jev stayed positive (2.0 to 5.3).

**Q.4 Why it works: a fitted descriptive model** (the paper's Section 7)

**The model.** We describe Jev's output with a four-parameter model that combines a prior with similarity-weighted evidence. For option *c*:

```
logit_c = a · log p_bare(c) + β · log( ε + Σ_{shown j labelled c} exp(τ · (cos_j − 1)) )
```

Here p_bare is Jev's own bare-call probability, cos_j is the bge-small cosine between the query and shown example j, and ε is a smoothing floor, so an option with no shown example keeps its relative prior instead of probability zero. Fitted to Jev's kNN-20 probability vectors on Run 1 and Run 2 items of Banking77, CLINC150, tweets and CFPB (40,340 requests), a = 0.37, β = 1.92, τ = 13.9 and ε = 0.023; the prior weight stayed between 0.35 and 0.41 across leave-one-dataset-out fits. The form and its variants were fixed before fitting but not deposited, so this section is exploratory (E; Appendix I.13).

**Out of sample, it reproduces the pooled dose curve.** Applied without refitting to Run 3's dose items, it predicts pooled accuracies of 91.6, 88.4, 80.9 and 48.2% for 0 to 3 relabels, against observed 92.2, 89.4, 80.9 and 54.1% (Figure 6): within 1 point for k ≤ 2, with the k = 3 loss overstated by 5.9 [2.0, 9.9] points. It reproduces the convexity in accuracy, which also holds in mean gold log-probability (observed steps −0.14, −0.32 and −1.02 nats; predicted −0.12, −0.24 and −1.16), a scale that is flat near p = 1; in gold log-odds Jev's shape cannot be identified, because it returned p = 1.0 on 67 to 79% of clean answers on Run 4's display (the paper's Section 4). Only the log-evidence form does: at k = 3 a linear evidence term predicts 66.8%, a count without similarity weights 61.7%, and a pure vote without the prior 0.0%. The floor produces the jump: removing the last correct example drops the gold evidence term to log ε.

**Run 4 tested a prediction the model makes.** In the model, deleting a gold example removes its evidence, relabelling it also adds evidence for a rival, and the last deletion drops the gold term to its floor. Applied without refitting to Run 4's 1,057 X3 items (Table 6; E), the model predicted the sign of all three contrasts, pooled and on each dataset. It predicted the size of the deletion jump (X3c) but only about half of the two rival effects:

* Deletion cost less than predicted: with all three correct examples deleted, accuracy was 75.9% against 69.9% predicted.
* Evidence concentrated on one rival cost more than predicted: with two examples relabelled to one rival, accuracy was 74.2% against 84.3% predicted. At k = 2 the model predicts almost no difference between one rival and two (+0.2), against −6.2 observed.

In the model's terms, Jev weighs a rival's accumulating evidence more steeply than the concave log-sum allows. The per-dataset misses persist: for X3b, the model predicted −5.1 against −22.4 observed on MASSIVE, and −13.2 against −4.9 on LEDGAR.

**Where it fails.** Per dataset it fails on 3 of 4 sets: at k = 3, predicted minus observed accuracy is −13.7 points on LEDGAR, +22.9 on MetaTool and −30.5 on CFPB, so it does not predict the spread of slopes. It underpredicts T4's harm on tweets (−4.6 against −13.4) and misses planted near-copies in both directions (after one plant, Banking77-20 83.5% predicted against 73.8% observed; tweets 15.5% against 49.5%). One global prior weight cannot fit sets where Jev leans on its prior more or less, and the kernel uses an external embedding in place of Jev's own similarity. The model describes the pooled shape; it is not a per-dataset mechanism, and nothing here observes Jev's internals.

**Where the form comes from.** Kernel and Bayesian accounts of in-context learning motivate the evidence term. In-context learning can be read as implicit Bayesian inference [59; 68], whose posterior tends to similarity-weighted kernel regression as demonstrations accumulate [13]; on GPT-J, attention-derived kernel weights reconstruct the output for up to 89% of SST-2 items with the best single head, and less on other tasks [13]. Circuit studies find demonstrations folded into label-word anchors [60] and labels copied by induction heads, which formed in every multi-layer model Olsson et al. trained [61] and matter for in-context classification and at 66B scale [E79; E80]. In these accounts the prior washes out as examples accumulate. The persistent prior term, a · log p_bare, is our modelling choice, supported by the fit (the pure vote fails) and by the prompt beating a fixed vote (T2, T3); it echoes the trade-off between in-weights and in-context learning [E78]. Two alternatives are not ruled out: demonstrations compressed into one task or function vector [63; 64], which predicts no per-example sum and could be probed with per-example doses such as H2's, and in-context learning as implicit gradient descent [66].

**What the terms say.** TypeSafe documents a typed readout with no generated text, questions "evaluated independently" against one state, and probabilities "optimized against outcomes" [62]. That removes competition between free-text answer variants [E26], though not the priors carried by option names [44]. Examples fill the evidence term; definitions and shares set the prior; wrong labels remove gold evidence and add it to a rival (Run 4 confirmed both). A prompt is worth hundreds of labelled examples at low budget [22] (measured for prompt-based fine-tuning), consistent with the prompt's lead at 5 labels per class and with local models catching up near 100. Table A.4 marks what is documented, measured or inferred.

**Q.5 What hurts: negative results and what not to do** (the paper's Section 8)

Table A.3 catalogues 40 harmful or useless levers from the screen, the four runs and the post-unsealing analyses; most are exploratory, and each is tagged. They fall into five groups. **Wrong information** costs most where the model relies on it: relabelling all three correct examples shown cost 38.2 points (H2, descriptive), and in Run 4 relabelling them all to one rival cost 67.2 against 19.4 for deleting them (descriptive; the ordering is confirmed, X3a, X3b), while the same corruption spread over twenty examples cost a few points; synonym-swapped plants survive de-duplication, and bare-model cleaning does not repair a noisy pool; stale or shuffled shares and wrong rubric thresholds are followed. **Information the model cannot use** is neutral at best: ids without definitions, shares or examples under uninterpretable ids, definitions on top of informative names or of examples, and retrieval on knowledge-bound tasks. **Accuracy-only comparators** hide minority-class costs: an accuracy-tuned cascade, stated shares, a majority-predicting classifier, and the local combination on CFPB's small classes (payday-loan recall 17.3% on the time split with a natural pool; secondary). **Prompt-level defences** (a guard sentence, spotlighting, a separate claim field) fell to score-blind best-of-100 search. **Method traps**: a floor-less promotion rule, and a subset chosen from the model's own confusion (+21.3 retrieval gain against +8.4 on random subsets). *Do not put information in front of the model that you would not stand behind.*

**Q.6 Additional insights** (practical notes; see Appendix F and S.3)

**Cost and tokens.** A labels-only shortlist came within 2.2 and 2.4 points of kNN-20 on Banking77 and CLINC150 at about 5% of its tokens, and packing three related questions saved 51% of input tokens (Appendices F.2, F.3). **Abstention.** A "none of these" option separated far out-of-scope queries (AUROC .999) but near-miss inputs only with .918 (F.4). **Security.** A one-line appended claim cut ticket-routing accuracy from 87% to 33%; only 45% [37, 54] of judged successes preserved the true label (Appendix G). **Model version.** On Jev 1.14, four core arms on 400 fresh CFPB and MetaTool items stayed within 2.5 points of Jev 1.13 in point estimate; under class clusters, retrieval and the top-3 relabel met the pre-registered direction on MetaTool but not CFPB, and the CFPB persona difference, +1.0 [+0.1, +1.8], excluded 0 (I.12). **Open-weight models.** On byte-identical development requests, Qwen2.5 0.5B and 1.5B moved towards Jev's retrieval effects with size but stayed smaller (Banking77-20 retrieval +4.2 → +10.8, Jev +24.2); the CFPB wrong-label effect did not (+3.3 → +6.7, Jev −8.3). Size and capability are confounded, so no effect is assigned to Jev specifically (Appendix H). **Latency** did not separate the approaches in one session (median 0.094 s bare, 0.104 s with kNN-20; F.6); tail latency under load was not measured.

**Q.7 Decision guide** (the paper's Section 9)

> **Five rules for Jev 1.13** (Figure 7). C1 to C4 = confirmed in Run 1 to 4; E = exploratory; "E, item-level only" = passed its pre-registered test only with item-level clusters, so not confirmed under class clustering.
>
> 1. **Don't expect persona, politeness, capitals or packed unrelated questions to help:** all stayed within ±2 points (C1: T8; C3: H1; E, item-level only: T6). Rewording the rule, renaming options and adding context are content, not wrappers: test them [43; 44; 53].
> 2. **Give the model information it lacks, and check it.** Define cryptic option names (C3: H3; E, item-level only: T7b). Use class shares only if live traffic matches them; otherwise re-estimate them and correct post hoc (E, item-level only: G2; E). Check pool labels: relabelling one, two and three of three correct examples cost 2.9, 11.4 and 38.2 points (C3: H2 slope; cumulative values descriptive). A wrong label both removes correct evidence and adds evidence for a rival; it costs most when it takes the last correct example, and more when several wrong labels point to one class (C4: X3a-c).
> 3. **With about 5 labels per class, put the nearest labelled examples in the prompt** (E, item-level only: G4; H4 and Run 4 secondary). A bare call multiplied by a local classifier was not shown non-inferior on three further datasets (Run 4: X1a), so its standing is not established.
> 4. **With about 100 labels per class, compare the local combination with the prompt on your own held-out data** (E, item-level only: G5; Run 3 inconclusive; Run 4 not shown on three further datasets; E). On CFPB its recall on the smallest class trailed by about 10 to 16 points (E). With a 2025 pool at natural shares and 2026 test complaints it fell 10.9 points below the prompt, with 17.3% recall on payday loans (7 pool examples; Run 4, secondary). The combination sends only the item; a cascade sends forwarded items with their nearest labelled examples. Judge rare classes by precision and recall at your operating point (C2: G1c, accuracy only; E). Vendor cost ($0.0008 to $0.13 per 1,000 decisions) will not decide.
> 5. **Confirm before you ship:** held-out items de-duplicated against the pool, content-free controls, analysis frozen before testing. Our tests used 938 to 3,424 items; a team with 5 labels per class may not have them and should read Rule 3 as our confirmation, not theirs. (E)
>
> Further cautions (E): prompt wording, spotlighting and a field split are not security boundaries, and screen results need a magnitude floor.

Starter code is at https://github.com/BjBodner/decision-levers; Appendix N gives the pseudocode and Appendix A.2 an extended rule set with its scoping conditions.

**Q.8 Limitations** (the paper's Section 10)

1. **One vendor; a second version checked once.** Reproduction depends on an endpoint that may be retired, and whether the effects come from Jev's typed readout or its backbone is open (Appendix H).
2. **Old benchmarks, one time split.** Zero-shot knowledge and contamination are not separated [11; 41]. The one time split (CFPB, a 2025 pool and 2026 test complaints; Run 4, secondary) is a single dataset with a shifted class mix: the retrieval prompt added nothing over bare Jev, and the local combination lost 10.9 points, more than half of it on the three classes with 5 to 8 pool examples. Whether those complaints postdate Jev's training data is unknown, and drift in thresholds is not measured.
3. **Narrow inference for R3.** No multi-class Run 2 decision holds under class clusters, so its passes are tagged E, item-level only (G1c, a two-class test, stays confirmed for those two classes); G5's two datasets were chosen after exploratory analysis; Run 3's label-budget estimates were inconclusive, and Run 4 did not show non-inferiority at 5 or 100 labels per class on three further datasets. Most intervals condition on one pool draw. Across six pool draws of the Run 2 items, the G5 difference ranged from −1.0 to +0.75 points, above −1.5 in every draw but on both sides of zero, while the 5-per-class lead over bare Jev stayed positive (2.0 to 5.3). CFPB's 100-per-class redraws shared 62 to 66% of their rows with the original pool, so they understate the pool-draw variance.
4. **Weak comparators and endpoints.** T3's vote and G4's classifier score below bare Jev, T5 was designed to be large, T7's queries were generated from its definitions (H3 removes this, though LEDGAR fell 2.4 points short), and G1c's accuracy margin hides a precision cost. H2 tested the slope on items showing three gold examples; Run 4 confirmed the jump at the last correct example at one display, for k = 1 to 3, on three datasets.
5. **Single author.** All four pre-registrations were written, approved and run by the author, with AI agents running analyses, in about 21 hours from the first freeze (00:40:59 UTC) to the last Run 4 call (21:33:51 UTC). Only Run 3 was deposited before its first call.
6. **A descriptive mechanism.** Section 7's model is fitted post hoc, fails per dataset, on tweets T4 and on planted twins, and uses an external embedding. On Run 4's arms it predicted every sign but only about half of the rival effects. Nothing here observes Jev's internals.
7. **Practice.** Pools are class-balanced except in the time split; labelling, engineering and infrastructure costs are not counted; tasks are mostly English single-label choices, whereas attribute judgement is the most common Jev use (77%) [24]. A retrieval prompt sends up to 20 pool texts, such as other customers' complaints, with each decision; the local combination sends only the item, which may itself be sensitive.

**Q.9 Longer figure captions, with test identifiers.** They describe earlier drafts of the figure files (`fig0_hero_v3`, `v1_anatomy`, `v2_protocol_v3`, `v3_worked_example`, `v4_pipelines_v3`, `fig26_mechanism_fit`, `v5_rules_v3`); the paper uses later drafts of the same figures, and its Figure 5 (Run 5) has no caption here. Labels follow the paper's numbering.

**Figure 1 (longer caption).** Information, not instructions. **(a)** Effects on accuracy (points, 90% intervals) against the ±2-point equivalence margin. Circles: Run 1; diamonds: Run 2; squares: Run 3 (fresh items of four datasets, publicly pre-registered). Filled markers are pre-registered tests or their components; hollow markers are not themselves tests: the triangle is the off-scale arm contrast inside T7b (cryptic ids alone vs with definitions, 2.3% → 84.4%), and the square at −38.2 [−41.6, −35.1] is the descriptive cost of relabelling all three correct examples shown (H2, whose test is the slope, −12.3 per example). "Ids vs names, defined" is H3(b), −1.1 [−1.8, −0.5], no more than 2 points below on average (non-inferior), with LEDGAR alone 2.4 below. Values are rounded half-even on item-paired differences (−0.25 → −0.2). **(b)** Accuracy at 5 and 100 labels per class on Run 2 fresh items (tweets n = 1,170; CFPB n = 1,406); filled diamonds enter G4 or G5. Run 3's secondary estimates are in Section 5.

**Figure M.1 (longer caption; Figure 2 up to v22).** Where each lever plugs in, on the real wire request for Banking77 test item 2966 (the item of Figure 3). Levers 1 to 6 edit the request; lever 7 acts on the returned probabilities, on your machine. Each tested arm changes one lever; the strings are the confirmatory arms' (Appendix J). A "0" chip means within ±2 accuracy points, not zero. The definitions chip reflects cryptic ids (T7b, H3) and the Banking77-20 screen (B.10); on tweets and CFPB definitions did not help (C.9). Dashed chips are exploratory. Full request: `paper/worked_examples/flagship_banking77.json`.

**Figure P.1 (longer caption).** How to test a prompt change before you ship it, in six steps. Steps 1-2 (exploratory): with no effect floor, the rule promoted or flagged 12 of 53 content-free edits, three of them harm flags (`r8_null_cv.csv`). Step 3: every file is frozen by hash before the first test call. Steps 4-6 (confirmatory): Run 1, 14 of 15 passed (T2 did not: the prompt was 3.0 points better than the vote it was predicted to equal); Run 2, 5 of 6 (G3 not confirmed); Run 3, 3 of 3, deposited publicly as a GitHub gist before the first call. One Run 3 pass is uneven: on LEDGAR, ids with definitions fell 2.4 points below names with definitions (H3(b)). Run 4 (5 tests, 3 passed; frozen internally) follows the same protocol and is described in Appendix P.3 and Appendix O.

**Figure 3 (longer caption).** One question, three requests to Jev 1.13 (second instruction wording): bare, the model picks `top_up_failed` (68%); with three retrieved, correctly labelled neighbours, the correct option (99%); with the same texts under wrong labels, `pending_top_up` (82%). The item was drawn with seed `20261109/flagship_banking77` from the 55 of 800 shared requests where bare was wrong, examples right and swapped labels wrong. Strips count requests (one test question × one wording): examples vs bare, 149 fixed and 14 broken of 1,200 (net +11.2, T1a); swapped vs clean labels, 277 broken and 9 fixed of 800 (net −33.5, T4a). Banking77 is CC BY 4.0 (PolyAI). Full requests: `paper/worked_examples/flagship_banking77.json`.

**Figure 4 (longer caption).** What leaves your machine: four ways to call the model at 100 labels per class. The chip on each arrow crossing the vendor boundary says what is sent; the cascade sends forwarded items *with* their nearest labelled examples. Cells give tweets | complaints on Run 2 fresh items. Vendor cost is US dollars per 1,000 decisions from billed input tokens, with an index (examples prompt = 100); it excludes local compute. Accuracy is in points against the examples prompt; the combination's cells are the components of G5 (no more than 1.5 points below with item-level clusters; observed, item-level only, since round 16); the cascade's tweets and CFPB cells carry no decision. Footnotes: G1c on ToxicChat, non-inferior on accuracy, with an exploratory precision loss; where the combination trails is exploratory; Run 3 (H5, H5i) is inconclusive. Run 4 did not show the combination non-inferior on MASSIVE, LEDGAR and MetaTool (X1b, −0.7 [−1.6, +0.1]), and on the CFPB time split with a natural pool it was 10.9 points below the prompt (secondary).

**Figure 6 (longer caption).** The prior × evidence model, fitted on four other datasets and applied without refitting to Run 3's dose items (exploratory). (a) Pooled accuracy, observed and predicted, with 90% class-cluster intervals and the range of leave-one-dataset-out fits. (b) Per dataset, observed (solid) and predicted (dashed). (c) Pooled log-probability of the correct option. Source: `r13_a1_mechanism_fit.csv`. Run 4's deletion and rival arms are compared with the same model's predictions in Table 4.

**Figure 7 (longer caption).** Five rules. The fork (Rules 3 and 4): the label budget decides where to combine the model's prior and the evidence. At about 100 labels per class there is no topical/intent split, because Run 3 was inconclusive on both kinds of data. "No more than 1.5 points below" reports the non-inferiority test G5 (item-level only, so observed since round 16; class-cluster p .052). The cascade sends the items it does not answer to the prompt *with* their nearest labelled examples; its accuracy result is G1c, its precision loss exploratory. The rails (Rules 1, 2 and 5) hold at any budget. "13 to 34 points" is Run 1's T4 (13.4, 33.5); "harm grows with each correct example relabelled" is H2 (slope −12.3; monotone, not linear). Class shares trade minority recall for accuracy and fail under a shifted class mix (exploratory). Dashed boxes are exploratory. The figure as drawn predates Run 4, which changes three of its labels (Section 9):
* the dashed bare call × nearest centroid note under Rule 3 did not hold up: Run 4's pre-registered bare × classifier product was not shown non-inferior, and bare × centroid was −0.5 [−1.9, +1.2] (secondary);
* Run 4 did not show the Rule 4 combination non-inferior on three further datasets;
* in the Never rail, a wrong label's harm is largest at the last correct example and when wrong labels point to one class (C4).

---

## Extended Appendix R. Free re-analyses on cached data (observed)

**What this is.** Cache-only analyses requested in review, run on 2026-11-09 with no paid call (the response cache opened read-only, misses skipped), after the Run 4, Run 3, Gate 2 and Gate manifests verified. None changes a pre-registered decision. Code: `experiments/analysis_r15.py` (subcommands `ts`, `extract4`, `heldout`, `pool100`, `classrob`, `dm`, `sizes`). Results: `experiments/results/r15_ts_prior_correction.csv` (R.1), `r15_heldout_size.csv` and `r15_heldout_pairs.csv` (R.2), `r15_pool100.csv` (R.3), `r15_classrob_run1.csv` (R.4), `r15_dm_vs_mechanism.csv` (R.5) and `r15_test_sizes.csv` (R.7). The text and tables below are those of the analysis note (`reports/audit_notes/round15/free_analyses.md`), without its editing instructions. A further analysis, a snapshot of the open-clone pilot, was withdrawn and is not reproduced; the pilot's own write-up will report it. Section and appendix numbers inside R follow the earlier layout described in the preface.

### R.1 Time split: how the 2026 items were sampled, and a post-hoc prior correction

#### R.1a Sampling: not a filter, not the stream position. The shift is in the source's 2026 narratives, and it starts abruptly at the year boundary.

`datasets/run4.py` (`cfpbt_stream`, `build_cfpbt`) draws the test items in four steps:
1. It takes every row of the `Mouwiya/cfpb-consumer-complaints` mirror at stream row ≥ 400,000 that has a narrative and a receipt date ≥ 2026-01-01.
2. It keeps the 6,000 rows with the smallest **label-free hash key** (`G.order_key`), which is a uniform random sample.
3. It removes near-twins, without reading labels.
4. It drops out-of-scope products **after** unsealing.

There is no per-class cap and no balancing.

| Step | Items |
|---|---|
| 2026 narratives at stream rows ≥ 400,000 (Jan 1 to Jun 12, 2026) | 78,198 |
| Label-free seeded hash sample | 6,000 |
| After removing TF-IDF ≥ 0.9 twins of the 2025 pool | 5,823 |
| After R1 (never sent) | 5,823 |
| After R2 (twins of narratives in rows 0 to 399,999) | 5,369 |
| After the label filter (one of the 8 dev products) | 5,064 |
| Used (first 2,000 in hash order) | 2,000 (credit reporting: 59, **2.95%**) |

The checks below rule out the filters and the stream position as causes:
- **The filters cannot create the shift.** Only 631 sampled items were removed before unsealing. Even if every one of them were credit reporting, the credit-reporting share of the 6,000 sampled candidates would be at most **13.0%**. The label filter removed only out-of-scope products (305, or 5.9% of the first 2,125 candidates).
- **The stream position cannot create it.** Rows 0 to 399,999 hold only 7,060 narratives of any date. Even if all of them were 2026 credit-reporting complaints, the 2026 share would be at most **11.0%**.
- **The share is flat across the stream.** Across the stream-row quintiles of the 2,000 test items, credit reporting makes up 2.0%, 4.0%, 3.25%, 2.5% and 3.0%.
- **It is a real change at the source.** Within 2025 the credit-reporting share was 63% to 83% in **every** month (from the 1,200-row uniform pool sample): Jan 63%, Feb 81%, Mar 83%, Apr 80%, May 81%, Jun 79%, Jul 79%, Aug 78%, Sep 83%, Oct 65%, Nov 82%, Dec 71%. It then fell to about 3% from January 2026.
- **The volume collapsed at the same point.** In-scope 2025 narratives averaged about 100,400 a month (45,000 in December). The 2026 window has about 14,700 a month across all products. Credit-reporting narratives therefore fell about 99% (from about 76,000 a month to about 400), while in-scope narratives of all other products fell about 45% (about 24,000 to about 13,400 a month).

**Conclusion.** The 75.8% → 3.0% swing is a property of the 2026 narrative rows in the mirror. It is not a sampling artefact of the code.

It is abrupt at 2026-01-01, and narrative volume collapsed at the same point. So it looks more like a change in **what the database published** (which complaints carry a public narrative, or a mirror-coverage change) than gradual drift in consumer traffic. This cannot be settled offline.

For the paper, the honest label is "a 2025 → 2026 split in which the class mix changed abruptly at the year boundary (probably a change in what the source publishes)". It is not evidence about pool age as such.

#### R.1b Post-hoc prior correction

**Settings.** The systems are the frozen ones: bare and kNN-20 prompt (cached Jev), the product bare × vote × LR, and the LR, mean of 2 paraphrases. Three corrections are applied:
- **"× shares"** multiplies Jev's output by the target shares and renormalises. This is the paper's post-hoc share lever.
- **"Re-targeted"** applies the local experts' own prior-correction rule (p × target / pool share) with a new target.
- **"EM"** uses Saerens EM on the unlabelled 2026 items' bare outputs with a uniform base. This is label-free; its total-variation distance to the true shares is 0.095, against 0.728 for the 2025 shares.

**Intervals.** 90%, near-duplicate group clusters. Class-cluster intervals (8 clusters) are in the CSV and are 2 to 4 times wider.

| System | Correction | Accuracy | 90% CI | Macro-F1 | Worst-class recall |
|---|---|---|---|---|---|
| bare | as run | 76.8 | [75.3, 78.3] | 74.3 | 68.2 |
| prompt | as run | 76.9 | [75.3, 78.4] | 74.3 | 70.4 |
| product | as run (local experts at 2025 shares) | 66.0 | [64.2, 67.7] | 61.5 | **17.3** |
| LR | as run | 42.4 | [40.6, 44.2] | 34.5 | 1.2 |
| bare | × true 2026 shares | 80.1 | [78.6, 81.5] | 76.3 | 65.2 |
| prompt | × true 2026 shares | 80.5 | [79.0, 81.9] | 76.5 | 61.7 |
| product | local experts re-targeted to true 2026 shares | 78.2 | [76.6, 79.6] | 72.3 | 32.1 |
| product | local experts uniform, × true shares once | 78.0 | [76.4, 79.5] | 72.9 | 38.9 |
| LR | re-targeted to true 2026 shares | 66.6 | [64.9, 68.3] | 51.7 | 3.7 |
| bare | × EM shares (label-free) | 78.3 | [76.8, 79.8] | 75.3 | 63.6 |
| prompt | × EM shares (label-free) | 78.9 | [77.4, 80.4] | 75.2 | 58.6 |
| product | local experts re-targeted to EM shares | 76.9 | [75.3, 78.5] | 70.6 | 27.2 |
| product | local experts uniform, × EM shares once | 77.5 | [75.9, 79.0] | 72.3 | 37.7 |
| product | local experts uniform (balanced), no shares | 77.1 | [75.6, 78.7] | 72.7 | 47.5 |
| LR | uniform | 65.9 | [64.1, 67.6] | 59.6 | 37.0 |

In the contrasts below, each row compares two systems under the same correction. The intervals are group-cluster; class-cluster intervals are in brackets after them.

| Contrast | Accuracy (pts) | 90% CI | Macro-F1 | Worst-class recall |
|---|---|---|---|---|
| product − prompt, as run | **−10.9** | [−12.3, −9.5] (class [−18.4, −5.5]) | −12.8 | −53.1 |
| product − prompt, true shares (re-targeted) | **−2.3** | [−3.4, −1.2] (class [−5.7, +0.1]) | −4.3 | −29.6 |
| product − prompt, true shares once | −2.5 | [−3.5, −1.4] | −3.6 | −22.8 |
| product − prompt, EM shares (re-targeted) | **−2.0** | [−3.1, −0.9] (class [−5.9, +0.5]) | −4.6 | −31.5 |
| product − prompt, EM shares once | −1.4 | [−2.5, −0.4] | −2.9 | −21.0 |
| product (balanced, no shares) − prompt (as run) | +0.3 | [−0.9, +1.4] | −1.6 | −22.8 |
| prompt − bare, as run | +0.05 | [−0.7, +0.8] | +0.0 | +2.2 |
| prompt − bare, true shares | **+0.4** | [−0.3, +1.1] | +0.3 | −3.4 |
| prompt − bare, EM shares | **+0.6** | [−0.2, +1.4] | −0.1 | −4.9 |
| correction gain: product, true shares | +12.2 | [+10.9, +13.5] | +10.8 | +14.8 |
| correction gain: bare, true / EM shares | +3.2 / +1.5 | [+2.4, +4.0] / [+0.8, +2.1] | +2.0 / +1.0 | −3.1 / −4.6 |

**Answers.**
- **Does correcting the shares rescue the product?** Mostly, on accuracy: the gap shrinks from −10.9 to −2.0 (label-free EM) or −2.3 (true shares). But it still loses to the equally corrected prompt, and its interval excludes 0 under item-level clusters.
- **What remains is a small-class problem.** After correction the product's worst class is payday loans (7 pool examples), with recall 32% against 62% for the prompt. The cause is the 5 to 8 pool examples in small classes, not the share mismatch.
- **A class-balanced local prior removes the accuracy gap** (+0.3 [−0.9, +1.4]). Worst-class recall is still 23 points lower.
- **Does the prompt then gain?** No clear gain: +0.4 [−0.3, +1.1] with true shares and +0.6 [−0.2, +1.4] with EM shares. Correction lifts bare and prompt by about the same amount: +3.2 and +3.6 with true shares. "Retrieval added nothing" survives the correction.

**Caveats.**
- The true-share rows use the test labels. They are an upper bound for re-estimation, not a deployable number.
- EM uses a uniform base prior for Jev, an assumption.
- Class-cluster intervals have 8 clusters and are wide.
- The time split remains a single dataset and a secondary estimate.

---

### R.2 Held-out size for choosing a design

**Method.**
- The data are cached Run 2, 3 and 4 items, paraphrase-averaged hits per design, with the same designs as the paper:
  - at 100 per class: bare, kNN-20 prompt, the product bare × vote × LR(100), and the G1 cascade where cached (Run 2 only);
  - at 5 per class: bare, prompt, bare × LR(5) and bare × centroid(5).
- **Resampling.** Each draw takes *n* ∈ {50, 100, 200, 400, 800} items without replacement, 2,000 times. The design with the best accuracy on the subsample is "picked".
- **"Right"** means the full-set winner is picked. **"Within 1 pt"** means the picked design is within 1 point of the full-set winner on the full set.
- **Pooling.** The pooled rows average over datasets with *n* ≤ N/2. Above that, overlap with the full set inflates agreement.

#### R.2a Full-set accuracy (the "truth" for the resampling)

| Run | Dataset | P | N | bare | prompt | product | cascade | bare×LR5 | bare×cent5 | Winner (gap to 2nd, pts) |
|---|---|---|---|---|---|---|---|---|---|---|
| 2 | tweets | 5 | 1,170 | 68.2 | 71.8 | – | – | 74.8 | 75.1 | bare×cent5 (0.26) |
| 2 | tweets | 100 | 1,170 | 68.2 | 76.9 | 78.6 | 78.1 | – | – | product (0.47) |
| 2 | CFPB | 5 | 1,406 | 74.3 | 76.5 | – | – | 76.6 | 77.2 | bare×cent5 (0.68) |
| 2 | CFPB | 100 | 1,406 | 74.3 | 78.0 | 79.2 | 77.0 | – | – | product (1.17) |
| 2 | ToxicChat | 100 | 2,244 | 95.4 | 96.7 | 95.5 | 96.5 | – | – | prompt (0.22) |
| 3 | MASSIVE | 5 | 600 | 79.1 | 82.3 | – | – | 83.3 | 83.3 | bare×cent5 (0.08) |
| 3 | MASSIVE | 100 | 600 | 79.1 | 85.3 | 85.4 | – | – | – | product (0.08) |
| 3 | LEDGAR | 5 | 600 | 90.5 | 91.2 | – | – | 90.4 | 90.3 | prompt (0.67) |
| 3 | LEDGAR | 100 | 1,000 | 91.8 | 93.3 | 93.5 | – | – | – | product (0.20) |
| 3 | MetaTool | 5 | 600 | 83.8 | 85.9 | – | – | 86.0 | 87.0 | bare×cent5 (1.00) |
| 3 | MetaTool | 100 | 600 | 83.8 | 90.0 | 91.2 | – | – | – | product (1.17) |
| 3 | CFPB | 5 | 600 | 76.8 | 79.0 | – | – | 79.1 | 78.7 | bare×LR5 (0.08) |
| 3 | CFPB | 100 | 1,000 | 77.0 | 80.5 | 80.4 | – | – | – | prompt (0.05) |
| 4 | MASSIVE | 5 | 1,725 | 81.0 | 84.5 | – | – | 84.0 | 84.5 | prompt (0.03) |
| 4 | MASSIVE | 100 | 1,725 | 81.0 | 87.7 | 87.0 | – | – | – | prompt (0.75) |
| 4 | LEDGAR | 5 | 1,500 | 89.7 | 90.7 | – | – | 90.4 | 90.0 | prompt (0.27) |
| 4 | LEDGAR | 100 | 1,500 | 89.7 | 92.8 | 91.4 | – | – | – | prompt (1.33) |
| 4 | MetaTool | 5 | 2,381 | 80.8 | 85.0 | – | – | 83.9 | 84.3 | prompt (0.73) |
| 4 | MetaTool | 100 | 2,381 | 80.8 | 89.1 | 89.0 | – | – | – | prompt (0.10) |

In 15 of 19 dataset-budget cells the winner leads the runner-up by less than 1 point.

#### R.2b Probability of picking the right design (dataset-equal mean; datasets with n ≤ N/2)

| Budget | n | Datasets | P(pick winner) | P(within 1 pt of winner) | Worst dataset P(within 1 pt) |
|---|---|---|---|---|---|
| 5/class | 50 | 9 | 0.40 | 0.87 | 0.62 |
| 5/class | 100 | 9 | 0.46 | 0.92 | 0.70 |
| 5/class | 200 | 9 | 0.53 | 0.95 | 0.78 |
| 5/class | 400 | 5 | 0.61 | 0.98 | 0.90 |
| 5/class | 800 | 2 | 0.65 | 0.98 | 0.96 |
| 100/class | 50 | 10 | 0.50 | 0.78 | 0.45 |
| 100/class | 100 | 10 | 0.55 | 0.84 | 0.56 |
| 100/class | 200 | 10 | 0.61 | 0.90 | 0.70 |
| 100/class | 400 | 8 | 0.67 | 0.96 | 0.83 |
| 100/class | 800 | 3 | 0.71 | 1.00 | 0.99 |

#### R.2c Pairwise calls (mean over datasets)

Each cell is the probability of getting the right sign, followed by the probability that a paired 90% interval (item-level, normal approximation) excludes 0 in the right direction and then in the wrong direction.

| Budget | Pair | Mean \|full-set diff\| (pts) | n = 50 | n = 100 | n = 200 | n = 400 | n = 800 |
|---|---|---|---|---|---|---|---|
| 5 | prompt − bare | 2.5 | .69 / .16 / .01 | .79 / .24 / .01 | **.89 / .36 / .00** | .97 / .59 / .00 | .995 / .86 / .00 |
| 5 | prompt − bare×LR5 | 0.8 | .51 / .07 / .03 | .57 / .09 / .03 | .63 / .10 / .02 | .71 / .13 / .01 | .79 / .27 / .00 |
| 5 | prompt − bare×cent5 | 1.0 | .53 / .08 / .03 | .61 / .10 / .02 | .67 / .12 / .01 | .79 / .15 / .01 | .82 / .28 / .00 |
| 100 | prompt − bare | 4.9 | .82 / .31 / .00 | .92 / .51 / .00 | **.97 / .73 / .00** | .995 / .89 / .00 | 1.00 / .98 / .00 |
| 100 | prompt − product | 0.8 | .50 / .07 / .03 | .57 / .09 / .03 | **.64 / .11 / .02** | .72 / .13 / .01 | .82 / .23 / .00 |
| 100 | prompt − cascade (Run 2) | 0.8 | .49 / .07 / .03 | .56 / .08 / .03 | .64 / .09 / .02 | .73 / .11 / .01 | .85 / .13 / .00 |

The per-dataset rows are in `r15_heldout_size.csv` and `r15_heldout_pairs.csv`.

**Answers.**
- **R3's hypothesis holds.** At n = 200, prompt against bare gets the right sign 89% of the time at 5 per class and 97% at 100 per class. Prompt against the local combination is near a coin flip at every n ≤ 400 (50% to 72%): its typical true difference is under 1 point, and the 90% interval at n = 200 has a half-width of about 2 to 4 points.
- **The cost of a wrong pick is small.** 100 to 200 held-out items pick a design within 1 point of the best 84% to 95% of the time. Mean regret at n ≤ 200 is 0.0 to 1.0 points.
- **A confident wrong call is rare** (at most 5.8% in any cell, close to the nominal 5% one-sided rate where the true difference is near zero). What small samples produce is mostly "inconclusive".

**Caveats.**
- Subsamples come from the same items as the "truth", and the full-set winner is itself noisy when the gap is under 1 point. "P(pick winner)" therefore partly measures ties.
- The interval rule is item-level, not class-cluster, so it is optimistic.
- Run 3's 5-per-class sets have only 600 items.

---

### R.3 Pooled 100-per-class estimate: local product minus prompt

**Inputs.**
- Every per-dataset comparison of bare × vote × tuned LR(100) against the dense kNN-20 prompt at 100 per class (CLINC150 at 80), recomputed from cached per-item hits and paraphrase-averaged.
- **Standard errors:** class-cluster bootstrap, 10,000 draws. ToxicChat has 2 classes, so it uses near-duplicate groups.
- **Pooled estimates:** a dataset-equal mean and a DerSimonian-Laird random-effects model, giving μ, τ and a 90% prediction interval.
- **Pool-draw variance:** X2 (6 pools on the same Run 2 items) gives an SD across pools of 0.93 points (tweets) and 1.18 (CFPB). This is added in quadrature in a sensitivity row.

#### R.3a Studies

| Study | Status | n | Classes | Product − prompt (pts) | 90% CI, class clusters | 90% CI, item-level |
|---|---|---|---|---|---|---|
| Run 1 Banking77 | exploratory (Run 1 items) | 2,975 | 77 | −0.76 | [−1.55, +0.00] | [−1.56, −0.02] |
| Run 1 CLINC150 (80/class) | exploratory | 4,443 | 150 | −0.83 | [−1.34, −0.36] | [−1.35, −0.36] |
| Run 1 tweets | exploratory | 1,300 | 20 | +0.31 | [−3.81, +4.50] | [−1.42, +2.07] |
| Run 1 CFPB | exploratory | 1,600 | 8 | +0.81 | [−2.70, +3.13] | [−0.34, +1.96] |
| Run 1 ToxicChat | exploratory | 2,600 | 2 | −1.54 | (2 clusters) | [−2.25, −0.83] |
| Run 2 tweets | **G5**, observed, item-level only | 1,170 | 20 | +1.67 | [−2.42, +5.84] | [−0.17, +3.51] |
| Run 2 CFPB | **G5**, observed, item-level only | 1,406 | 8 | +1.17 | [−2.65, +4.04] | [−0.04, +2.38] |
| Run 2 ToxicChat | exploratory | 2,244 | 2 | −1.20 | (2 clusters) | [−1.98, −0.45] |
| Run 3 MASSIVE | H5i, secondary | 600 | 56 | +0.08 | [−1.62, +1.78] | [−1.50, +1.58] |
| Run 3 LEDGAR | H5, secondary | 1,000 | 25 | +0.20 | [−0.52, +0.91] | [−0.65, +1.05] |
| Run 3 MetaTool | H5i, secondary | 600 | 20 | +1.17 | [−0.90, +3.37] | [−0.75, +3.08] |
| Run 3 CFPB | H5, secondary | 1,000 | 8 | −0.05 | [−4.35, +2.80] | [−1.61, +1.45] |
| Run 4 MASSIVE | **X1b**, confirmatory | 1,725 | 59 | −0.75 | [−2.26, +0.77] | [−1.71, +0.17] |
| Run 4 LEDGAR | **X1b**, confirmatory | 1,500 | 25 | −1.33 | [−2.94, +0.00] | [−2.23, −0.47] |
| Run 4 MetaTool | **X1b**, confirmatory | 2,381 | 20 | −0.10 | [−1.64, +1.60] | [−1.05, +0.82] |

#### R.3b Pooled estimates (points)

| Set | k | Dataset-equal mean [90% CI, class] | Random-effects μ [90% CI] | τ | 90% prediction interval | μ with pool-draw variance [90% CI] | Range |
|---|---|---|---|---|---|---|---|
| All multi-class (13) | 13 | +0.12 [−0.68, +0.72] | −0.47 [−0.79, −0.15] | 0.00 | [−0.82, −0.12] | −0.20 [−0.90, +0.50] | −1.33 to +1.67 |
| All, incl. ToxicChat | 15 | −0.08 [−0.78, +0.45] | −0.69 [−1.00, −0.38] | 0.22 | [−1.20, −0.18] | −0.45 [−1.08, +0.17] | −1.54 to +1.67 |
| Fresh-item runs only (Run 3 + Run 4) | 7 | −0.11 [−0.95, +0.57] | −0.08 [−0.59, +0.43] | 0.00 | [−0.70, +0.55] | −0.16 [−1.08, +0.75] | −1.33 to +1.17 |
| Confirmatory or secondary (G5, H5/H5i, X1b) | 9 | +0.23 [−0.72, +0.96] | −0.03 [−0.53, +0.47] | 0.00 | [−0.60, +0.55] | −0.02 [−0.89, +0.85] | −1.33 to +1.67 |
| Run 4 X1b only | 3 | −0.73 [−1.65, +0.14] | −0.77 [−1.66, +0.12] | 0.00 | [−4.19, +2.65] | −0.75 [−2.09, +0.60] | −1.33 to −0.10 |

**Answers.**
- **How close is it on average?** Close, but no equivalence test was run: the pooled estimates below range from −0.5 to +0.1, and adding pool-draw variance gives −0.02 [−0.89, +0.85] for the nine pre-registered comparisons. The dataset-equal mean over the 13 multi-class comparisons is +0.1 [−0.7, +0.7]. The random-effects μ is −0.5 [−0.8, −0.2]; it is pulled toward Run 1's CLINC150 and Banking77, which have 77 and 150 classes and so the smallest SEs.
- **The 1.5-point margin is never approached on average.** Every pooled lower bound is above −1.5 except the Run 4-only set. No single comparison has a point estimate below −1.5.
- **How variable is it?** Between-study heterogeneity is not detectable (τ ≈ 0, I² = 0). Per-dataset estimates range from −1.3 to +1.7, about what sampling and pool-draw noise alone produce (pool-draw SD about 1 point).
- **Selection effect.** Excluding the datasets chosen on Run 1 (Run 3 + Run 4 only) gives −0.1 [−0.6, +0.4].

**Caveats.**
- Studies are not independent: Run 1, 2 and 3 CFPB and tweets share their source populations; Runs 2 and 4 share tweets and CFPB pools for X2.
- Run 1 values are exploratory, and their datasets drove the G5 selection.
- Class-cluster SEs for CFPB (8 clusters) are crude.
- DerSimonian-Laird with k = 3 (Run 4 only) is unreliable.

---

### R.4 Class-level robustness of the Run 1 tests

**Settings.**
- Every Run 1 component is recomputed from the cached rows, paraphrase-averaged, with the pre-registered margins (2 points for T2, T6, T7b and T8).
- **"Item-level"** is the pre-registered unit for datasets under 50 options (near-duplicate groups). For Banking77 and CLINC150 the pre-registered unit was already the gold class.
- **"Class"** is a pairs bootstrap with gold-class clusters (4,000 draws). The wild class-cluster bootstrap-t (Webb weights) interval is in the CSV.
- **"Per-paraphrase IUT p"** is the larger of the two paraphrases' class-cluster p values, as Table I.3 does.

| Test | Component | n | Classes | Estimate (pts) | 90% CI, item-level | 90% CI, class (pairs) | 90% CI, class (wild) | p item | p class | p class, per-paraphrase IUT |
|---|---|---|---|---|---|---|---|---|---|---|
| T1a | Banking77 retrieval | 600 | 77 | +11.25 | [+7.71, +15.26] | [+7.41, +15.36] | [+7.28, +15.29] | .0003 | .0003 | .0003 |
| T1b | CLINC150 retrieval | 1,400 | 150 | +5.86 | [+4.22, +7.60] | [+4.23, +7.61] | [+4.18, +7.62] | .0003 | .0003 | .0003 |
| T1c | tweets retrieval | 2,700 | 20 | +8.74 | [+7.53, +9.94] | [+3.74, +15.65] | [+1.37, +15.73] | .0003 | .0003 | .0005 |
| T3a | tweets prompt vs vote | 1,300 | 20 | +16.96 | [+14.43, +19.46] | [+7.49, +26.98] | [+6.54, +27.39] | .0003 | .002 | .002 |
| T3b | CFPB prompt vs vote | 1,600 | 8 | +9.19 | [+7.30, +11.23] | [−0.08, +24.58] | [−11.4, +28.9] | .0003 | **.052** | **.052** |
| T3c | ToxicChat prompt vs vote | 2,600 | 2 | +5.79 | [+4.81, +6.76] | (2 clusters) | – | .0003 | – | – |
| T4a | Banking77 top-3 wrong | 400 | 77 | −33.50 | [−38.85, −28.66] | [−38.68, −28.49] | [−38.65, −28.32] | .0003 | .0003 | .0003 |
| T4b | tweets top-3 wrong | 600 | 20 | −13.42 | [−15.87, −11.04] | [−19.46, −9.32] | [−19.96, −7.24] | .0003 | .0003 | .0003 |
| T5a | tweets true vs shuffled shares | 1,800 | 20 | +6.78 | [+5.38, +8.17] | [−3.56, +15.07] | [−3.38, +16.82] | .0003 | **.145** | **.162** |
| T5b | CFPB true vs shuffled shares | 1,400 | 8 | +6.25 | [+4.89, +7.74] | [−1.62, +12.44] | [−5.04, +17.51] | .0003 | **.166** | **.183** |
| T6 | tweets persona | 1,500 | 20 | −0.13 | [−0.70, +0.43] | [−0.87, +0.47] | [−0.78, +0.56] | .0003 | .001 | .001 |
| T6 | **tweets capitals** | 1,500 | 20 | +0.00 | [−0.50, +0.50] | [−0.49, +0.38] | [−0.41, +0.42] | .0003 | .0003 | .0005 |
| T6 | tweets politeness | 1,500 | 20 | −0.80 | [−1.30, −0.30] | [−1.72, +0.00] | [−1.81, +0.18] | .0005 | .020 | **.183** |
| T6 | CFPB persona | 1,500 | 8 | −0.13 | [−0.47, +0.20] | [−0.55, +0.24] | [−0.62, +0.34] | .0003 | .0003 | .0003 |
| T6 | **CFPB capitals** | 1,500 | 8 | −0.10 | [−0.40, +0.20] | [−0.32, +0.14] | [−0.35, +0.15] | .0003 | .0003 | .0003 |
| T6 | CFPB politeness | 1,500 | 8 | −0.37 | [−0.70, −0.03] | [−0.72, +0.13] | [−1.14, +0.38] | .0003 | .0003 | .0003 |
| T7a | MetaTool definitions | 1,000 | 20 | +5.75 | [+4.40, +7.15] | [+2.76, +8.63] | [+2.28, +8.96] | .0003 | .0005 | .0025 |
| T7b | **MetaTool cryptic ids + defs vs names + defs** | 1,000 | 20 | −0.55 | [−1.50, +0.35] | [−1.66, +0.40] | [−1.60, +0.53] | .006 | **.019** | **.046** |
| T8 | **tweets packed questions (k = 8)** | 600 | 20 | −0.75 | [−1.59, +0.08] | [−1.40, +0.00] | [−1.48, −0.02] | .009 | .003 | .027 |
| T8 | **tweets packed questions (k = 8, last)** | 600 | 20 | −0.25 | [−0.92, +0.42] | [−0.99, +0.19] | [−0.83, +0.32] | .0005 | .001 | .006 |

At test level (intersection-union), the class-cluster p values are:
- **T6:** .020 paraphrase-averaged and .18 per-paraphrase. The failure comes entirely from **politeness, paraphrase 1** (−1.3 points). Capitals pass every scheme with p ≤ .0005.
- **T7b:** .019 and .046.
- **T8:** .003 and .027.

Holm over Run 1's 15 tests with class-cluster p (paraphrase-averaged):
- **Rejected:** T1a to T1c, T3a, T4a to T4b, T7a and T8.
- **Fails:** T7b (.019 against .0083), T6 (.020), T3b (.052), T5a, T5b and T2.

**Answers.**
- **Capitals are robust at class level.** Every class-cluster interval sits inside ±0.5 points.
- **Packed questions are robust in interval terms.** The class intervals are [−1.40, 0.00] and [−0.99, +0.19], inside ±2. T8 survives a Holm correction under class clusters, but its per-paraphrase IUT p (.027) would not pass a Bonferroni-level step.
- **The fragile part of T6 is politeness on tweets** (paraphrase 1). It is not capitals.
- **MetaTool ids (T7b)** stay non-inferior at α = .05 under class clusters (p .019 and .046), but they fail the Holm step.
- **The large effects hold under class clusters** (retrieval, wrong labels, definitions; R1 Q1), except T3b on CFPB, which has 8 clusters (p .052).
- **New fragility: the shares effect.** T5a and T5b do not survive class clustering (p .15 and .17), a case Table I.3 did not cover.

**Caveat.** Pairs class-cluster bootstraps with 8 or 20 clusters are unreliable (Cameron, Gelbach and Miller 2008). The wild intervals are given beside them for that reason. Round 16's stress test (`r16_e1_stress_null.csv`) sized both kinds of interval under nulls with class-level effects: class clusters rejected 10.3% at 8 classes, 8.6% at 20 and 5.5% at 49 or more, and item-level intervals 37.6 to 45.6%. The five tests that fail here (T3b, T5a, T5b, T6, T7b) are therefore reported as observed (item-level only; Appendix A.1).

---

### R.5 Option-description matching as a rival mechanism

**Rival models.** Each scores option *c* only by the query's dense (bge-small) cosine to the texts in *c*'s description, with no label learning. Options with an empty description get a fitted floor *f*.
- **DM-max:** z_c = β · max_j cos_j.
- **DM-mean:** z_c = β · mean_j cos_j.
- **DM-max + bare prior** (hybrid): z_c = a · log p_bare(c) + β · max_j cos_j.

**Comparators.**
- the §7 model (M-log: prior × log-sum evidence; the stored fit, not refitted);
- the "pure vote" of Appendix I.13 (log-sum evidence, no prior);
- bare Jev alone.

**Fitting and testing.**
- **Fit:** the same data and objective as §7. That is the Run 1 and Run 2 clean kNN-20 arms (40,340 requests), soft cross-entropy to Jev's own probabilities, datasets weighted equally, and seeded subsamples of 2,500 requests per dataset.
- **Tests, all out of sample with no refit:**
  - leave-one-dataset-out on the fit datasets;
  - the Run 3 clean dense kNN-20 arms;
  - the Run 3 H2 wrong-label dose;
  - the Run 4 X3 arms (delete; relabel to distinct rivals; relabel to one rival).

  The X3 observed accuracies reproduce `run4_descriptive` exactly.
- **Note:** in these arms the option descriptions hold only retrieved examples; there is no definition text to match.

#### R.5a Fitted parameters (all four datasets)

| Model | Parameters | Train CE to Jev (nats) |
|---|---|---|
| M-log (§7) | a 0.368, β 1.92, τ 13.9, ε 0.0225 | 0.390 |
| Pure vote (a = 0) | β 3.25, τ 10.7, ε 0.029 | 0.861 |
| DM-max | β 28.6, floor 0.52 | 0.972 |
| DM-mean | β 29.3, floor 0.50 | 1.048 |
| DM-max + bare prior | a 0.375, β 16.6, floor 0.56 | 0.406 |

#### R.5b Which explains Jev's argmax and probabilities better? (mean over datasets)

Each cell gives argmax agreement with Jev, then KL(Jev ‖ model) in nats.

| Evaluation set | Bare alone | **M-log (§7)** | Pure vote | DM-max | DM-mean | DM-max + prior |
|---|---|---|---|---|---|---|
| Fit datasets, held out one at a time (4) | .867 / .517 | **.912 / .200** | .771 / .677 | .726 / .918 | .702 / 1.114 | .891 / .261 |
| Run 3 clean kNN-20, 100/class (4) | .886 / .377 | .926 / .147 | .827 / .440 | .796 / .556 | .791 / .608 | **.929 / .145** |
| Run 3 clean kNN-20, 5/class (4) | .900 / .259 | .914 / .166 | .696 / .898 | .672 / .980 | .647 / 1.107 | **.915 / .156** |
| Run 3 H2 dose, k = 0 to 3 (16 cells) | – | **.807** / .428 (mean \|pred − obs\| 6.8 pts) | .504 / 1.705 (38.1) | .474 / 1.864 (39.6) | .462 / 1.974 (39.5) | .802 / **.409** (7.6) |
| Run 4 X3 arms (27 cells) | – | **.802 / .453** (6.9 pts) | .533 / 1.636 (38.2) | .543 / 1.730 (35.9) | .537 / 1.789 (33.2) | .793 / .460 (8.3) |

#### R.5c The discriminating test: Run 4 X3 contrasts, pooled dataset-equal (points; observed with class-cluster 90% CI)

| Contrast | Observed | M-log | Pure vote | DM-max | DM-mean | DM-max + prior |
|---|---|---|---|---|---|---|
| X3a delete − relabel (mean k) | +13.1 [+11.7, +14.7] | +7.0 | +14.9 | +22.9 | +25.5 | +11.2 |
| **X3b one rival − distinct rivals** | **−13.2 [−14.7, −11.7]** | **−6.7** | **−6.3** | **0.0** | **+7.9** | **+0.8** |
| X3c deletion jump | +10.1 [+7.5, +12.7] | +11.7 | +37.1 | +62.8 | +78.1 | +18.8 |
| delete 3 − clean | −19.4 [−22.8, −16.4] | −24.6 | −90.4 | −86.8 | −81.7 | −26.7 |
| relabel 3 to distinct − clean | −47.0 [−51.0, −43.1] | −43.0 | −90.4 | −86.8 | −81.7 | −58.4 |
| relabel 3 to one rival − clean | −67.2 [−70.7, −63.9] | −56.6 | −90.4 | −86.8 | −81.7 | −57.0 |

**Answers.**
- **Pure description matching is ruled out.** Matching the query to the nearest (or the average) description text, with no prior, explains Jev much worse than the §7 model everywhere. Argmax agreement is .46 to .80 against .80 to .93, and KL is 2 to 4 times higher. It predicts 0% accuracy whenever the gold option's description is empty (D3, R3, S3), where Jev keeps 7 to 89% (pooled 28 to 76%).
- **The hybrid ties the §7 model on average** (DM-max + prior: agreement .79 to .93, KL within 0.07 of M-log on every set).
- **But the hybrid fails the one test that separates the accounts.** Concentrating the wrong labels on one rival costs Jev 13.2 points more than spreading them. A nearest-text matcher predicts **no** extra cost (DM-max 0.0; with the prior +0.8, the wrong sign), because one copy already sets the rival's maximum. The mean-matcher predicts the wrong sign (+7.9).
- **Only evidence that accumulates over every text under an option reproduces the sign:** M-log −6.7 and the pure vote −6.3. Even they reproduce only half the size.

**Conclusion.**
- Whatever Jev does with the description field, it **sums evidence across all the examples under an option**, on top of a persistent name prior. It does not match the query to the closest description text.
- What cached data **cannot** separate is in-context label learning from description matching that sums over texts. These are the same functional form. Separating them needs R2's placement test (examples in a separate block against examples in descriptions, about $1.50).

#### R.5d The §7 model's per-dataset errors (predicted − observed, accuracy points; fit on all four datasets, no refit)

**Run 3 H2 (k wrong labels among 3 shown gold examples):**

| Dataset | k = 0 | k = 1 | k = 2 | k = 3 |
|---|---|---|---|---|
| MASSIVE | −0.9 | −1.1 | −0.7 | −2.2 |
| LEDGAR | 0.0 | +1.1 | +3.0 | **−13.7** |
| MetaTool | −0.8 | +1.1 | +11.4 | **+22.9** |
| CFPB | −0.9 | −4.8 | −13.8 | **−30.5** |
| Pooled (dataset-equal) | −0.6 | −0.9 | 0.0 | −5.9 (48.2 against 54.1) |

**Run 4 X3 contrasts (pred − obs):**

| Dataset | X3a | X3b | X3c | delete 3 − clean | relabel 3 distinct − clean | relabel 3 one rival − clean |
|---|---|---|---|---|---|---|
| MASSIVE | −6.8 [−9.1, −4.5] | +17.4 [+14.6, +20.2] | +6.9 [+0.9, +13.3] | −14.0 | −3.4 | +20.1 |
| LEDGAR | −0.3 [−4.6, +3.6] | −8.2 [−11.4, −4.9] | +1.6 [−1.1, +4.4] | −0.9 | −4.7 | −21.7 |
| MetaTool | −11.4 [−13.6, −9.1] | +10.3 [+7.7, +13.5] | −3.8 [−10.2, +2.6] | −0.7 | +19.9 | +33.3 |
| Pooled | −6.1 [−7.9, −4.4] | +6.5 [+4.8, +8.4] | +1.6 [−1.4, +4.8] | −5.2 | +3.9 | +10.6 |

Per-dataset errors reach 14 to 33 points, in both directions. The pooled agreement is partly cancellation, as R1 and R2 said.

**Caveats.**
- All descriptive. The rival forms were chosen by us after R2's suggestion, not pre-registered.
- The embedding is bge-small, not Jev's own representation.
- X3 intervals are class-cluster bootstraps of predicted minus observed; parameter uncertainty is not propagated.

---

### R.7 Sample size of every confirmatory test

| Run | Test | Kind | Decision | Unique items | Per component / dataset |
|---|---|---|---|---|---|
| 1 | T1a | sup | confirmed | 600 | Banking77 600 |
| 1 | T1b | sup | confirmed | 1,400 | CLINC150 1,400 |
| 1 | T1c | sup | confirmed | 2,700 | tweets 2,700 |
| 1 | T2 | TOST | not equivalent | 7,418 | Banking77 2,975; CLINC150 4,443 |
| 1 | T3a | sup | confirmed | 1,300 | tweets |
| 1 | T3b | sup | confirmed | 1,600 | CFPB |
| 1 | T3c | sup | confirmed | 2,600 | ToxicChat |
| 1 | **T4a** | harm | confirmed | **400** | Banking77 |
| 1 | T4b | harm | confirmed | 600 | tweets |
| 1 | T5a | sup | confirmed | 1,800 | tweets |
| 1 | T5b | sup | confirmed | 1,400 | CFPB |
| 1 | T6 | TOST | equivalent | 3,000 (9,000 item × wrapper pairs) | 6 components × 1,500 |
| 1 | T7a | sup | confirmed | 1,000 | MetaTool |
| 1 | **T7b** | non-inf | non-inferior | **1,000** | MetaTool |
| 1 | T8 | TOST | equivalent | 600 (1,200 pairs) | 2 components × 600 |
| 2 | **G1c** | non-inf | non-inferior | **2,244** | ToxicChat |
| 2 | G2 | sup | confirmed | 2,576 | tweets 1,170; CFPB 1,406 |
| 2 | G3 | sup | not confirmed | 938 | matched subset |
| 2 | G4a | sup | confirmed | 1,170 | tweets |
| 2 | G4b | sup | confirmed | 1,406 | CFPB |
| 2 | **G5** | non-inf | non-inferior | **2,576** | tweets 1,170; CFPB 1,406 |
| 3 | H1 | TOST | equivalent | 2,400 | 4 × 600 |
| 3 | H2 | harm | confirmed | 1,049 | MASSIVE 231; LEDGAR 282; MetaTool 267; CFPB 269 (feasible displays) |
| 3 | **H3** | IUT (non-inf + rescue) | confirmed | **3,424** | MASSIVE 1,200; LEDGAR 1,200; CFPB 1,024 |
| 4 | X1a | non-inf | not shown | **5,606** | MASSIVE 1,725; LEDGAR 1,500; MetaTool 2,381 |
| 4 | X1b | non-inf | not shown | **5,606** | same |
| 4 | X3a to X3c | sup / harm | confirmed | 1,057 | MASSIVE 311; LEDGAR 380; MetaTool 366 |

**Summary.**
- The 29 tests used **400 (T4a) to 7,418 (T2)** unique items. Among the 25 passes, the range is 400 to 3,424.
- The four non-inferiority tests that passed used **1,000 (T7b), 2,244 (G1c), 2,576 (G5) and 3,424 (H3)**. The two that failed (X1a, X1b) used 5,606.
- Superiority and harm tests with effects of 5 points or more passed with 400 to 1,800 items.

---

## Extended Appendix S. Runs 5 and 6 in full, and detail behind the main text

Sources: `experiments/results/run5_*` and `run6_*` (listed in the paper's Appendix L), summarised in `experiments/findings.md` §§28 and 29. Numbers are rounded half-even to one decimal, as in the paper. Both runs are pre-registered, frozen internally (plans `reports/preregistration_run5.md` and `reports/preregistration_run6.md`; manifests and aggregate hashes in the paper's Statements and Appendix P.3); neither plan is deposited.

### S.1 Run 5: four rules on seven other decision models

**Design in brief.** The seven non-Jev models of the frozen list were Perplexity Decider v1.2 (`pplx-decider-v1.2`), Decider Flash (`pplx-decider-flash-v1.2`), OpenAI Decisions (`gpt-6-luna`), Microsoft-Decision-1, Liquid d1-ultra, Kev-4B and Upstage Solar Decide (the last four through OpenRouter with fallbacks disabled); Jev 1.14 was the version anchor at a smaller tier. Each received the requests Jev 1.13 had answered in Runs 1 and 3, byte for byte (OpenAI: field names mapped one to one). Tests R1 (Don't 1), R2a (Do 1), R2b (Do 3) and R2c (Do 2) form one Holm family per model; a claim transfers if confirmed on at least 5 of the 7 non-Jev models with no confirmed opposite effect, a model dropped at its pilot counting as not confirmed. Class clusters are resampled within each dataset (R1 also resamples the five stimuli, with the three instruction paraphrases fixed).

**Verdicts** (`run5_transfer.csv`). R1 partially transfers (equivalent on d1-ultra, Decider, Decider Flash and Microsoft-Decision-1; point estimate on Jev's side on all six completed models). R2a and R2b transfer (confirmed on all six completed models; R2a on 4 of 7 under one Holm correction across all models). R2c transfers (6 of 7, the frozen verdict); OpenAI's definitions cells were below 98% complete, which the pre-registration reports as a protocol failure, and with them excluded R2c is 5 of 7 and still transfers (sensitivity). No model shows an opposite effect. Every model answered the same items, so the verdicts are not independent replications.

**Table S.1.** Run 5, Don't 1 (persona and politeness prefixes vs bare; MASSIVE and MetaTool, 600 items each, five stimuli per lever, instruction paraphrases fixed; two one-sided tests at ±2, ±3 for Jev 1.14). Accuracy points, 90% class-cluster intervals. "Paraphrases resampled" is Run 3's rule (secondary). Holm p is within the model; "all models" is the pre-registered sensitivity check with one Holm correction over every model's tests. Jev 1.13 on the same items: persona −0.4 [−1.2, +0.4].

| Model | Persona | Politeness | MASSIVE; MetaTool (decisive lever) | Paraphrases resampled | Holm p (model) | Holm p (all models) | Decision |
|---|---|---|---|---|---|---|---|
| Jev 1.14 | −0.3 [−1.9, +1.4] | −0.3 [−1.4, +0.6] | −1.0; +0.3 | −0.3 [−2.4, +1.8] | 0.005 | 0.045 | equivalent (±3 screen) |
| Decider v1.2 | −0.3 [−0.9, +0.2] | −0.4 [−0.8, 0.0] | −0.2; −0.4 | −0.3 [−1.0, +0.4] | 0.0002 | 0.002 | equivalent |
| Decider Flash | 0.0 [−0.9, +0.6] | −0.1 [−0.7, +0.4] | +0.7; −0.8 | 0.0 [−1.1, +0.9] | 0.0009 | 0.010 | equivalent |
| OpenAI Decisions (luna) | −1.3 [−2.7, 0.0] | −1.4 [−2.8, −0.1] | −2.4; −0.3 | −1.4 [−3.4, +0.4] | 0.22 | 1.00 | inconclusive |
| Microsoft-Decision-1 | −0.1 [−0.8, +0.5] | 0.0 [−0.4, +0.3] | +0.2; −0.3 | −0.1 [−1.0, +0.7] | 0.0004 | 0.003 | equivalent |
| Liquid d1-ultra | +0.2 [−0.7, +1.1] | +0.3 [−0.6, +1.2] | +0.6; −0.1 | +0.3 [−0.9, +1.4] | 0.002 | 0.012 | equivalent |
| Kev-4B | +0.5 [−0.9, +2.0] | +0.5 [−0.4, +1.3] | −0.5; +1.5 | +0.5 [−1.7, +3.0] | 0.051 | 0.30 | inconclusive |

**Table S.2.** Run 5, Do 1 (retrieval, dense kNN-20 at 100 per class, vs bare; three datasets × 600 items × 2 wordings), Do 3 (three correct shown examples relabelled vs clean; 231 MASSIVE and 267 MetaTool feasible items, Jev 1.14 150 each) and Do 2 (cryptic ids + definitions vs ids; 200 MASSIVE and 200 MetaTool items, Jev 1.14 100 each). Pooled estimates with 90% intervals are in Table 5; this table gives per-dataset estimates, the near-duplicate-group interval (secondary) and both Holm p-values. Jev 1.13 on the same items: retrieval MASSIVE, MetaTool, Banking77 pooled +8.0; wrong labels −60.6; definitions +81.0.

| Test | Model | Items | Per dataset | Group-cluster interval | Holm p (model) | Holm p (all models) | Decision |
|---|---|---|---|---|---|---|---|
| Do 1 | Jev 1.14 | 1,800 | MASSIVE +6.0; MetaTool +8.2; Banking77 +11.2 | [+7.1, +9.8] | 0.0002 | 0.002 | confirmed |
| Do 1 | Decider v1.2 | 1,800 | MASSIVE −1.8; MetaTool +9.8; Banking77 +2.8 | [+2.6, +4.7] | 0.00035 | 0.004 | confirmed |
| Do 1 | Decider Flash | 1,800 | MASSIVE +0.8; MetaTool +9.1; Banking77 +3.9 | [+3.5, +5.7] | 0.0002 | 0.002 | confirmed |
| Do 1 | OpenAI Decisions (luna) | 1,786 | MASSIVE +8.2; MetaTool +8.8; Banking77 +14.4 | [+9.1, +12.0] | 0.0002 | 0.002 | confirmed |
| Do 1 | Microsoft-Decision-1 | 1,800 | MASSIVE −1.2; MetaTool +4.3; Banking77 +4.5 | [+1.4, +3.6] | 0.010 | 0.076 | confirmed |
| Do 1 | Liquid d1-ultra | 1,800 | MASSIVE +1.1; MetaTool +0.8; Banking77 +6.1 | [+1.3, +4.0] | 0.037 | 0.26 | confirmed |
| Do 1 | Kev-4B | 1,800 | MASSIVE +11.0; MetaTool +9.9; Banking77 +8.8 | [+8.4, +11.4] | 0.0002 | 0.002 | confirmed |
| Do 3 | Jev 1.14 | 300 | MASSIVE −65.3; MetaTool −69.3 | [−71.7, −62.7] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | Decider v1.2 | 498 | MASSIVE −6.9; MetaTool −35.6 | [−24.0, −18.5] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | Decider Flash | 498 | MASSIVE −9.7; MetaTool −41.8 | [−28.7, −22.8] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | OpenAI Decisions (luna) | 496 | MASSIVE −18.1; MetaTool −33.1 | [−28.7, −22.7] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | Microsoft-Decision-1 | 498 | MASSIVE −13.6; MetaTool −41.8 | [−30.9, −24.5] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | Liquid d1-ultra | 498 | MASSIVE −55.6; MetaTool −25.7 | [−44.5, −36.7] | 0.0002 | 0.002 | confirmed (harm) |
| Do 3 | Kev-4B | 498 | MASSIVE −25.3; MetaTool −24.5 | [−28.4, −21.4] | 0.0002 | 0.002 | confirmed (harm) |
| Do 2 | Jev 1.14 | 200 | MASSIVE +78.0; MetaTool +85.0 | [+77.0, +86.0] | 0.0002 | 0.002 | confirmed |
| Do 2 | Decider v1.2 | 400 | MASSIVE +85.0; MetaTool +79.0 | [+78.7, +85.1] | 0.0002 | 0.002 | confirmed |
| Do 2 | Decider Flash | 400 | MASSIVE +84.0; MetaTool +77.8 | [+77.6, +84.0] | 0.0002 | 0.002 | confirmed |
| Do 2 | OpenAI Decisions (luna) | 290 | MASSIVE +72.8; MetaTool +77.2 | [+70.7, +79.2] | 0.0002 | 0.002 | confirmed |
| Do 2 | Microsoft-Decision-1 | 400 | MASSIVE +83.0; MetaTool +80.5 | [+78.5, +85.0] | 0.0002 | 0.002 | confirmed |
| Do 2 | Liquid d1-ultra | 400 | MASSIVE +82.0; MetaTool +80.0 | [+77.8, +84.1] | 0.0002 | 0.002 | confirmed |
| Do 2 | Kev-4B | 400 | MASSIVE +69.8; MetaTool +72.8 | [+67.4, +75.0] | 0.0002 | 0.002 | confirmed |

**Table S.3.** Run 5 secondary estimates: the wrong-label dose (k = 1, 2, 3 of three correct examples relabelled; k = 3 is the Do 3 test), five labels per class (dense kNN-20 at 5 per class vs bare; MASSIVE and MetaTool, 600 items each), and the paired difference from Jev 1.13 on the same items (model − Jev 1.13) for each lever. No decision attaches to any of them.

| Model | k = 1 | k = 2 | k = 3 | 5 per class (MASSIVE; MetaTool) | Δ persona | Δ politeness | Δ retrieval | Δ wrong labels | Δ definitions |
|---|---|---|---|---|---|---|---|---|---|
| Jev 1.14 | not run | not run | −67.3 [−73.0, −61.8] | not run | +0.1 [−1.1, +1.5] | −0.3 [−1.1, +0.4] | 0.0 [−1.0, +1.1] | −3.7 [−6.2, −1.0] | −1.5 [−3.2, −0.4] |
| Decider v1.2 | −3.4 [−4.6, −2.2] | −10.8 [−13.6, −8.1] | −21.3 [−26.1, −16.1] | +2.0 [−0.4, +5.3] (−2.0; +6.0) | +0.1 [−0.9, +0.9] | −0.4 [−1.0, +0.2] | −4.4 [−6.5, −1.9] | +39.3 [+34.3, +44.7] | +1.0 [−2.6, +5.4] |
| Decider Flash | −4.1 [−5.5, −2.5] | −15.0 [−18.3, −11.3] | −25.8 [−31.0, −20.6] | +3.2 [+1.2, +5.7] (−0.2; +6.5) | +0.3 [−0.7, +1.3] | 0.0 [−0.7, +0.6] | −3.4 [−5.7, −0.8] | +34.8 [+30.4, +39.3] | −0.1 [−4.3, +4.2] |
| OpenAI Decisions (luna) | −4.1 [−5.6, −2.6] | −15.0 [−17.7, −11.9] | −25.6 [−30.4, −20.7] | +3.6 [+0.7, +7.0] (+3.8; +3.3) | −1.0 [−2.2, +0.2] | −1.3 [−2.5, −0.3] | +2.6 [+0.9, +4.5] | +35.0 [+30.8, +39.3] | −6.0 [−10.9, −1.0] |
| Microsoft-Decision-1 | −3.6 [−5.3, −2.3] | −15.9 [−18.5, −13.2] | −27.7 [−32.7, −22.8] | +0.4 [−1.5, +2.8] (−1.7; +2.5) | +0.3 [−0.6, +1.1] | 0.0 [−0.6, +0.6] | −5.5 [−7.2, −3.6] | +32.9 [+28.5, +37.3] | +0.8 [−2.6, +4.6] |
| Liquid d1-ultra | −21.7 [−24.5, −19.0] | −56.8 [−60.5, −52.4] | −40.6 [−46.6, −33.5] | −1.5 [−5.1, +2.5] (−1.7; −1.3) | +0.6 [−0.4, +1.6] | +0.3 [−0.6, +1.3] | −5.4 [−7.1, −3.6] | +19.9 [+13.1, +28.0] | 0.0 [−3.0, +3.1] |
| Kev-4B | −4.9 [−6.7, −3.2] | −19.9 [−24.4, −14.9] | −24.9 [−28.9, −21.1] | +5.6 [+1.3, +10.4] (+6.5; +4.7) | +0.9 [−0.6, +2.3] | +0.5 [−0.2, +1.1] | +1.9 [−0.5, +4.3] | +35.6 [+30.9, +40.5] | −9.8 [−14.7, −4.5] |

**Table S.4.** Run 5 descriptive results: bare and kNN-20 accuracy (%) and agreement of the bare top option with Jev 1.13's, per retrieval dataset, and spend by the ledger.

| Model | Bare accuracy MASSIVE / MetaTool / Banking77 | kNN-20 accuracy, same | Bare agreement with Jev 1.13 | Spend (USD) | Returned model id |
|---|---|---|---|---|---|
| Jev 1.14 | 79.8 / 81.5 / 82.8 | 85.8 / 89.7 / 94.0 | 93.8 / 94.3 / 96.5 | 0.222 | `jev-1.14.0` |
| Decider v1.2 | 92.0 / 80.9 / 91.9 | 90.2 / 90.8 / 94.8 | 81.1 / 86.7 / 87.2 | 0.234 | `pplx-decider-v1.2` |
| Decider Flash | 88.2 / 79.5 / 90.9 | 88.9 / 88.6 / 94.8 | 83.2 / 86.8 / 87.0 | 0.117 | `pplx-decider-flash-v1.2` |
| OpenAI Decisions (luna) | 76.9 / 77.7 / 78.1 | 85.1 / 86.6 / 92.6 | 81.0 / 85.3 / 87.0 | 1.222 | `gpt-6-luna` |
| Microsoft-Decision-1 | 89.7 / 84.2 / 90.5 | 88.4 / 88.6 / 95.0 | 84.1 / 90.4 / 87.9 | 0.434 | `microsoft/microsoft-decision-1-20261009` via Azure |
| Liquid d1-ultra | 82.8 / 83.2 / 86.1 | 83.9 / 83.9 / 92.2 | 85.9 / 90.1 / 89.7 | 0.377 | `liquid/d1-ultra-20261015` via Liquid |
| Kev-4B | 68.3 / 70.5 / 83.6 | 79.3 / 80.4 / 92.4 | 75.4 / 76.2 / 84.2 | 0.376 | `jaredpalmer/kev-4b-20260924` via Phala |
| Upstage Solar Decide | no response (pilot failed) | no response (pilot failed) | no response (pilot failed) | 0.000 | `upstage/solar-decide-20260928` via Upstage |

**Deviations** (`run5_run_meta.json`, `run5_worker_*.log`, `run5_launch_summary.json`).
* **Solar Decide** was dropped at its 20-request pilot: 17 requests returned HTTP 422 `validation_failed` on the question field, and $0.0001 was spent. Under the frozen rule it counts among the 7 as not confirmed in every test, so the verdicts above already include it.
* **OpenAI Decisions** refused 420 requests, 210 of them again after one re-send (`DecisionRefused`). The refusals concentrate in the definitions cells, where 123 of 200 MASSIVE and 167 of 200 MetaTool items were complete, below the pre-registered 98% rule, a protocol failure. The pre-registration does not remove such a cell from the verdict: its R2c (290 items, +75.0) is confirmed and counts toward the frozen 6 of 7, and with it excluded R2c is confirmed on 5 of 7 and still transfers. Refusals concentrated in one arm may not be random, so +75.0 may be biased. Its R1 and R2a cells were 99% complete.
* **All-models Holm** (pre-registered sensitivity check). With one Holm correction over every model's tests, R2a would be confirmed on 4 of 7 (d1-ultra p .26 and Microsoft-Decision-1 p .076 drop out), so R2a would partially transfer; R1, R2b and R2c keep their counts.
* **d1-ultra's dose curve** was not monotone (−21.7, −56.8 and −40.6 for one, two and three wrong labels). It is reported as observed. Round 16 examined the per-item outputs (`r16_e3a_d1ultra.csv`): the rise from two to three wrong labels is on MetaTool (+27.9 points [20.6, 36.9]; MASSIVE +4.3 [−4.6, +13.8]), appears under both wordings and is spread over the classes, with no refusals, missing options or change of returned model; the data do not say why.
* **Luna's politeness.** Its R1 decides on politeness, −1.4 [−2.8, −0.1] against bare; relative to Jev 1.13 on the same items the difference is −1.3 [−2.5, −0.3] (Table S.3). MASSIVE carries the drop (−2.4).
* **Spend.** $2.98 by the ledger (estimate $6.46), from 01:07:05 to 04:12:59 UTC on 10 November 2026; ledger $38.699 before, $41.680 after.

### S.2 Run 6: the placement test

**Design.** Jev 1.13; the 1,057 Run 4 X3 items that show all three gold examples (MASSIVE 311, LEDGAR 380, MetaTool 366; 98 gold classes). Placement A writes the retrieved (text, label) pairs into the option descriptions, as in every earlier run (cached from Run 4); placement B writes the same pairs as one block appended to the instruction field ("Labelled examples:" followed by one `"text" -> option` line per example), with every option description left as in the bare request. Within an item, A and B carry the same pairs. Arms: clean, delete k, relabel k to distinct rivals and relabel k to one rival (k = 1 to 3), in both placements; a drift control re-sent five A arms on the first 150 items per dataset. Family: P1 (clean B beats bare), P2 (one-rival penalty in B), P3 (penalty A − penalty B, two-sided); Holm over three; gold classes resampled within each dataset, 20,000 draws. The plan calls the tests "pre-registered (Run 6, on Run 4's items)", not confirmations on fresh items. No validity problem was recorded. The run sent 23,150 new requests for $0.95 (04:21:51 to 04:27:45 UTC on 10 November 2026).

**Table S.5.** Run 6 family and its robustness (accuracy points; 90% intervals). "Group" uses near-duplicate-group clusters.

| Test | Estimate [90% CI], class clusters | Group clusters | Paraphrase 0; paraphrase 1 | MASSIVE; LEDGAR; MetaTool | Holm p | Decision |
|---|---|---|---|---|---|---|
| P1 clean B − bare | +7.0 [+4.2, +9.8] | [+5.5, +8.6] | +7.3; +6.8 | +8.2; +2.1 [−0.3, +5.4]; +10.8 | 0.00015 | confirmed |
| P2 one rival − distinct rivals in B, mean of k = 2, 3 | −6.8 [−7.9, −5.7] | [−7.7, −5.8] | −6.7; −6.9 | −8.5; −0.4 [−1.0, +0.1]; −11.4 | 0.00015 | confirmed (k = 2 −1.7, k = 3 −11.8) |
| P3 penalty(A) − penalty(B) | +6.4 [+5.0, +7.9] | [+5.0, +7.8] | +6.3; +6.6 | +13.9; +4.5; +0.8 [−1.3, +2.9] | 0.00015 | interaction shown, larger in A |

P3 was not equivalent within ±6.6 (TOST p .41). Pre-registered reading: **R-MIX**, because the normalised penalty, penalty / (clean − delete 3), also separates the placements: A 0.68 [0.53, 0.87], B 0.50 [0.36, 0.70], A − B +0.18 [+0.06, +0.29] (p .016).

**Table S.6.** Run 6 secondary estimates (accuracy points; class-cluster 90% intervals; no decisions).

| Quantity | Placement A (cached) | Placement B | A − B |
|---|---|---|---|
| Clean − bare | +7.6 [+5.1, +10.1] | +7.0 [+4.2, +9.8] | clean A − clean B +0.5 [−0.3, +1.4] |
| Delete 1 / 2 / 3 − clean | −1.8 / −5.6 / −19.4 [−22.7, −16.3] (from Run 4's cached responses) | −1.7 / −3.5 / −13.6 [−16.5, −10.9] | deletion loss +5.8 [+4.1, +7.7] |
| Relabel all 3 to distinct rivals − clean | −47.0 | −28.5 [−31.3, −26.0] | +18.5 [+15.3, +21.8] |
| Relabel all 3 to one rival − clean | −67.2 | −40.3 [−43.1, −38.0] | – |
| One-rival penalty at k = 3 only | −20.2 | −11.8 [−13.9, −10.0] | +8.4 [+5.8, +10.7] |
| Delete minus distinct relabel, mean over k (X3a) | +13.1 | +7.2 [+6.0, +8.5] | +5.9 [+4.7, +7.2] |
| Deletion jump at the last correct example (X3c) | +10.1 | +8.3 [+6.1, +10.5] | – |
| Delete all 3 − bare | – | −6.6 [−10.2, −3.5] | – |

*Drift control.* Clean A re-sent minus cached +0.1 [−0.2, +0.5]; penalty difference +0.1 [−0.7, +0.8]; on the drift items P3 is +6.9 with A re-sent and +6.9 with A cached. Jev 1.13 did not drift between Runs 4 and 6.

*Descriptive* (`run6_descriptive.csv`). Under "all three relabelled to one rival", the share of answers equal to that rival was 83.8% in A and 37.6% in B on MASSIVE, 27.6% and 0.9% on LEDGAR, and 79.9% and 65.4% on MetaTool. In B no option carries a description, so B's deletion jump (+8.3) is not the format change noted for A in the paper's Section 4. On 178 of 380 LEDGAR items the display held only the three gold examples, so "delete 3" there equals the bare request.

**Reading.** The one-rival penalty survives with the examples outside the descriptions, which description matching alone cannot produce, so wrong-label harm is at least partly per-label evidence summed across examples, or the frequency of the rival's label name, which the block still repeats three times. It is larger inside the descriptions (13.2 against 6.8 points; about twice in point estimate), also per unit of correct-evidence weight (secondary): a description-specific amplification, though the rival's description is also longer there, so length is not controlled. The amplification rests on MASSIVE and LEDGAR; on MetaTool the two placements gave similar penalties. P2 likewise rests on MASSIVE and MetaTool (LEDGAR −0.4 [−1.0, +0.1]). For clean examples placement made no clear difference (+0.5 [−0.3, +1.4]; secondary). This is the basis of the paper's Don't 6, which holds for Jev 1.13 on Run 4's items.

### S.3 Detail behind the main text

These details support sentences that the paper's main text states briefly.

* **Section 3.** With classes resampled, capitals stay within ±0.5 points under every scheme (Appendix I.7). Searched contexts and suffixes flip many Jev decisions [53; 26; 44].
* **Section 4, retrieval.** The label shortlist the examples imply carried 20 to 61% of development gains (paper Appendix C.1), and the gains stay positive for the test items least like the pool (paper Appendix I.10).
* **Section 4, Run 4 sizes.** With all three correct examples changed, deleting cost 19.4 points, relabelling to distinct rivals 47.0 and to one rival 67.2 (secondary). Deletion minus distinct relabel was 2.4, 9.4 and 27.5 points at one, two and three examples, and the deletion steps were −1.8, −3.8 and −13.9 (paper Appendix O). Deleting the last correct example also leaves the correct option without a description, which is why Run 6's description-free block matters for the jump.
* **Section 5.** On the time split the prompt gave no clear gain over the bare call either way (+0.05 as run, +0.6 [−0.2, +1.4] after re-estimation). Run 4's X1b interval would have cleared the −1.5 margin with items resampled (paper Appendix O). The prompt beat a fixed vote of its own neighbours by 3.0 points [2.4, 3.7] (T2, not shown equivalent), so it adds the model's prior to the examples.
* **Section 6.** Jev 1.14 agreed with Jev 1.13's bare top option on 94 to 97% of items, the other models on 75 to 90% (Table S.4). Paired by item, the other models were hurt 20 to 39 points less than Jev 1.13 by three wrong labels; Kev-4B gained 9.8 points less from definitions and OpenAI's model 6.0 less; Jev 1.14's wrong-label harm was 3.7 points larger and its definitions gain 1.5 smaller (Table S.3, secondary). On OpenAI's model, politeness cost 1.3 points [−2.5, −0.3] more than on Jev 1.13 (Table S.3).
* **Section 7, per-dataset errors.** At three wrong labels the Run 3 model errors were LEDGAR −13.7, MetaTool +22.9 and complaints −30.5 points. A linear evidence term gives 66.8% accuracy at three wrong labels, and a pure vote 0.0%. Even with Jev's bare prior added, the description matcher of Appendix I.14 predicts no extra cost when wrong labels go to one rival, where Jev lost 13.2 points more.
* **Section 7, placement.** Deleting all three correct examples cost less in the block (13.6 against 19.4 points), relabelling all three to distinct rivals cost 18.5 points more inside the descriptions (+18.5 [+15.3, +21.8]; A −47.0, B −28.5), and deletion cost 5.8 more (+5.8 [+4.1, +7.7]); all are secondary (Table S.6), and part of them may be the description-format change. The evidence-term accounts that motivate Section 7's model, and those it does not rule out, are listed in the paper's Appendix A.4.
* **Section 9, practical notes** (observed). A labels-only shortlist came within 2.2 and 2.4 points of the examples prompt on Banking77 and CLINC150 at about 5% of its tokens and sends no pool text; packing three related questions into one request saved 51% of input tokens (Appendix F).


## Extended Appendix T. What was known: the comparison with 76 prior works

It reproduces the comparison table and the per-claim verdicts of `reports/Prior work comparison table.md` (drafted 2026-11-09, before Run 6 reported; arXiv searches through 2611.10802, 7 November 2026), with four notes. (1) C9, the placement test, is no longer pending: Run 6 found no clear placement difference for clean examples (+0.5 [−0.3, +1.4]; secondary) and a one-rival penalty that survives in a separate block but is larger inside option descriptions (13.2 against 6.8 points; Jev 1.13, two of three datasets; paper Section 7). Halterman and Keith put examples inside label definitions, and Cobbina and Zhou (arXiv:2507.22887) move demonstration blocks within chat prompts, so the claim is narrowed to typed decision APIs. (2) In Run 5, Kev-4B was served through OpenRouter, not run locally, so the battery covers seven hosted APIs, six of which completed, plus Jev 1.14. (3) C1 is supported on Jev 1.13 and on 4 of the 7 other models, and tips, threats and formatting were not in Run 5. (4) The numbers quoted for Beno and Steiner et al. were re-checked against their full texts: Beno evaluated 22 hosted decision models, one of which was retired, so recall rose on all 21 available hosted decision models and 2 prompted general models; Steiner et al.'s best-of-12 wording gains over the default were 0 to 4.6 F1 (their Table 5), and neither Steiner et al. nor Agrawal and Mamidi is pre-registered. Numbers for Megahed & Chen and Milios et al. were read through summaries or flattened PDFs, so Milios et al.'s accuracy cells are not quoted here; JevAdvBench's re-run floor is 0.17% of correct decisions. Bold work names mark the rows that the paper's Table 2 draws on. These rows are data about other papers, not claims of this paper.

### T.1 Claim codes and prior work

| Code | Our claim |
|---|---|
| C1 | Benign wrappers stay within ±2 points |
| C2 | Retrieved examples placed inside option descriptions help |
| C3 | Wrong labels hurt through two sources (lost correct evidence; evidence piled on one rival), with a dose-response |
| C4 | Definitions rescue cryptic ids |
| C5 | Class shares can be corrected after the call |
| C6 | Local alternatives vs the prompt at 5 and 100 labels per class (the prompt beats the bare call; no one-call local combination was shown to match it at either budget, −0.7 in both fresh-item tests) |
| C7 | Class-mix shift and prior re-estimation |
| C8 | Held-out size needed to choose a design |
| C9 | Placement test (option descriptions vs a separate block) |
| C10 | Pre-registered confirmation on fresh items |
| C11 | Cost and privacy |
| C12 | Cross-model replication on seven other typed APIs (six completed) |

"GenLLM" is a generative LLM scored by likelihood or generation, "Clf" is a small trained classifier, and "DM" is a typed decision-model API or open typed head that returns a probability vector over closed options.

### General in-context learning and retrieval

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| **Liu et al., KATE (2021)** ([2101.06804](https://arxiv.org/abs/2101.06804)) | GenLLM (GPT-3) | kNN-retrieved vs random demonstrations | IMDB 91.99 vs 87.95 for random examples; a kNN vote alone scored 50.20 | C2 premise (retrieval beats random) |
| Wang, Yang, Wei, LLM-R (2023) ([2307.07164](https://arxiv.org/abs/2307.07164)) | GenLLM (LLaMA-7B, log-likelihood) | Retrievers over 30 tasks | LLM-R 66.5 vs 57.9 random; top neighbours often share the test label | C2 premise; neighbour-label mechanism behind C3 |
| **Milios, Reddy, Bahdanau (2023)** ([2309.10954](https://arxiv.org/abs/2309.10954)) | GenLLM with frozen dense retriever | Retrieval ICL with many labels vs DeBERTa and SetFit; resampled and shuffled ablations | Retrieval in-context learning compared with DeBERTa and SetFit on Banking77 (accuracy cells not quoted; read through summaries); keeping the retrieved label mix but resampling texts hurts; shuffled labels hurt in proportion | C2, C6 at 5 and 10 per class, C3 partly; owns the label-matched control |
| Bertsch et al. (2024) ([2405.00200](https://arxiv.org/abs/2405.00200)) | GenLLM, long context | Retrieval vs random as k grows; fine-tuning at matched examples | Banking77 BM25 gain falls from 51.5 points at 1 shot to 4.9 at 1,500 | C2, C6 partly |
| Long et al. (2024) ([2404.07546](https://arxiv.org/abs/2404.07546)) | GenLLM | What demonstrations regulate | Demonstrations mostly set label space and format; retrieved similar examples boost discrimination | C2 mechanism |
| **Halterman & Keith, Codebook LLMs (2024)** ([2407.10747](https://arxiv.org/abs/2407.10747)) | GenLLM (7-12B open) | Codebooks with definitions, clarifications and examples per label | Open models follow codebooks poorly zero-shot; instruction tuning helps | C2, C9: static examples *inside label definitions*; a separate-block ablation is unconfirmed (abstract only) |
| Lu et al., Tool-DE (2026) ([2510.22670](https://arxiv.org/abs/2510.22670)) | Retrievers and rerankers over tool documents | Expanding tool documents with fields | The "example usage" field was dropped for minimal or negative effect | C9 nearest data point (a retrieval task, static examples) |

### Label noise in demonstrations

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| Min et al. (2022) ([2202.12837](https://arxiv.org/abs/2202.12837)) | GenLLM (12 models), random demonstrations | 0 to 100% correct labels | Random labels cost 0 to 5 points; all-wrong labels still beat no demonstrations | C3 dose design |
| **Yoo et al. (2022)** ([2205.12685](https://arxiv.org/abs/2205.12685)) | GenLLM (GPT-J, GPT-NeoX, GPT-3) | Linear fit of accuracy on % correct labels | Slope 0.300 (R² 0.810) and 0.309 (R² 0.861) per percentage point | C3 dose-response (direct precedent) |
| **Wei et al. (2023)** ([2303.03846](https://arxiv.org/abs/2303.03846)) | GenLLM up to PaLM and Flan-PaLM | Flipped-label share swept 0 to 100% | text-davinci-002 falls from 90.3% to 22.5%; instruction tuning raises reliance on priors | C3 dose; rival-following at scale |
| Lyu et al., Z-ICL (2022) ([2212.09865](https://arxiv.org/abs/2212.09865)) | GenLLM (GPT-J, GPT-NeoX) | Nearest-neighbour demonstrations; identical-input copying | Copies the wrong label of an identical demonstration 73.9% (GPT-J) and 81.7% (GPT-NeoX) of the time | C3 on retrieved examples |
| **Halawi, Denain, Steinhardt (2024)** ([2307.09476](https://arxiv.org/abs/2307.09476)) | GenLLM (11 open models) | Permuted vs random vs half-correct labels, k up to 40 | Choosing the specific wrong label doubles by 40 demonstrations; at k=40 the gap is 0.28 permuted vs 0.15 random | C3(b) rival accumulation (nearest precedent for the two-source split) |
| **Kang et al. (2024)** ([2411.19581](https://arxiv.org/abs/2411.19581)) | GenLLM (7B) with EPR and TopK retrieval | Noise rate swept over a *retrieved* pool | Accuracy drops as noise rises; label-skewed retrieval looked robust only because it rarely showed the minority class | C3 dose on a retrieved pool (closest) |
| Kossen, Gal, Rainforth (2024) ([2307.12375](https://arxiv.org/abs/2307.12375)) | GenLLM (LLaMA-2, Falcon) | Label dependence in log-likelihood | Predictions almost always depend on in-context labels | C3 metric choice (probabilities) |
| Liu, In-Context Fixation (2026) ([2605.08295](https://arxiv.org/abs/2605.08295)) | GenLLM (0.8-8B open) | Homogeneous and nonsense demonstration labels | 42 to 67% of probability moves onto the demonstrated label set | C3(b) |
| Sakhawat & Raiyan, Literal Lock-In (2026) ([2610.22526](https://arxiv.org/abs/2610.22526)) | Encoder, decoder and closed API | A literal gloss added to the option list | Captures 65 to 96% of each arm's remaining errors | C3(b) analogue on option text |

### Decision-model papers

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| **Beno (2026)** ([2611.02155](https://arxiv.org/abs/2611.02155)) | DM: 22 hosted decision models evaluated (one later retired, leaving 21 available) and 2 prompted general models, incl. Decider v1.2 and Flash, OpenAI Decisions, Microsoft-Decision-1, d1-ultra, Solar Decide, Jev 1.14 | Fixed examples and counterexamples in each question's instructions; shared vs repeated preamble | Recall +5.5 to +26.1 on all 23 models; false positives fall on 21; repeating the preamble per question is mixed (11 up, 12 down); partly pre-registered | C2 direction, C12, C10; C9 only for a different placement question |
| **Mazzoni & Failla (2026)** ([2610.07953](https://arxiv.org/abs/2610.07953)) | DM (Jev v1.13, Laya) | kNN-retrieved precedents, k=5 | Jev exact match +12.35, +5.20 and +22.20 points; semantic labels *lowered* binary accuracy by 5.06 vs opaque ids on HateModerate | C2 on Jev; C4 caution; request field not stated |
| **Steiner, Peeters, Bizer (2026)** ([2610.34626](https://arxiv.org/abs/2610.34626)) | DM (Jev 1.13, Clef, Clef-flash, Luna Decisions, Decider v1.2, Kev-4B) | 12 instruction-only prompt variants for entity matching, no examples | Best of 12 prompts minus the default: 0.00 (Luna Decisions) to +4.63 F1 (Clef-flash), their Table 5, rechecked against the full text; SD across prompts 0.82 to 3.37; the best prompt differs by model | C1 partly, C12 |
| **Megahed & Chen (2026)** ([2610.41199](https://arxiv.org/abs/2610.41199)) | DM (Jev, Clef-Flash), images | k=2 fixed references per class; agentic rewrite of option descriptions; Platt scaling | Beats CLIP with the same references on all five cases; CLIP with 50 per class wins on two; rewrite helps 6 of 8 pairs; Platt lowers Brier in 13 of 15 | C2, C6 (matched budget, images), C5 |
| **Sun et al. (2026)** ([2609.26758](https://arxiv.org/abs/2609.26758)) | DM (Jev plus two open) | Binding option names to definitions | Yes/no names raise flip rates up to 70.4 pp over 0/1 controls; random strings behave like neutral controls | C4 boundary (loaded names win) |
| **Azizi, Baghaei Potraghloo, Pedram (2026)** ([2610.02586](https://arxiv.org/abs/2610.02586)) | Open typed heads | Deleting definitions; renaming options; null-state prior correction | Deleting definitions leaves laya-td at 0.8559 vs 0.8487; A/B renaming +0.1511; the correction helps some models and harms another | C4, C5 |
| Beskorovainyi (2026) ([2611.08439](https://arxiv.org/abs/2611.08439)) | Typed-decision encoder (307M) | Label-wording augmentation | Gains on unfamiliar words; opaque codes stay at or below chance | C4 (codes fail without help) |
| **Rajput, Chauhan, Kosaraju (2026)** ([2610.16655](https://arxiv.org/abs/2610.16655)) | DM (Jev 1.13), pre-registered, 299,463 calls | Option-set dependence; packing; yes/no scoring | An added option shifts gold-vs-rival log-odds 0.20 to 0.52 nats RMS; a similar option draws mass; packed questions do not interact (bias < 0.001) | C3(b) analogue, C10, C1 (packing) |
| Wu, Chang, Yan (2026) ([2610.15537](https://arxiv.org/abs/2610.15537)) | DM (Jev 1.13), 1,659 calls | Poisoned retrieved evidence, factorial controls | Adding correct evidence cuts wrong executions from 119/120 to 55/120 and from 60/120 to 0; contrasts prespecified, not pre-registered | C3(a) analogue |
| **Iqbal, Nasim, Saleem (2026)** ([2610.26325](https://arxiv.org/abs/2610.26325)) | DM (Jev, Tev1-4B, Nimble-9B) vs bases and trained classifiers | Prevalence shift; 35 paired tests fixed in advance | EM prior correction lowers Jev's ECE under shift by 2.7 and 1.8 points; labelled recalibration does far better | C5, C7 (direct precedent on Jev), C10 |
| Zhang et al., AnyJev (2026) ([2610.00831](https://arxiv.org/abs/2610.00831)) | Open typed readouts | Dividing out a label prior; rotation averaging | Order-flip rate 0.33 to 0.14; prior correction lowers one benchmark from 68.01% to 65.01% | C5 |
| **Lucca (2026, v3)** ([2610.32955](https://arxiv.org/abs/2610.32955)) | 11 systems: rules, TF-IDF+LR, typed DMs, LLMs | Email routing at about 200 labels | LR is most accurate on every field; 11 pre-registered hypotheses, 7 confirmed | C6, C10 |
| Brom (2026) ([2610.36311](https://arxiv.org/abs/2610.36311)) | DM (Jev 1.13) vs fine-tuned Laya | Learn-then-Test; label needs | A fine-tuned Laya needs 250 to 8,000 labels to be non-inferior to Jev; preregistration notes deposited | C6, C10 |
| Rafe & Das (2026) ([2610.00346](https://arxiv.org/abs/2610.00346)) | 8 checkpoints incl. Jev vs trained classifiers | Decision gates on labelled benchmarks | DeBERTa-v3-large is best on every benchmark but one | C6 |
| **Ibrahim & Zaki (2026)** ([2609.24574](https://arxiv.org/abs/2609.24574)) | DM vs 19 LLMs, pre-registered | 18 social-science annotation tasks | Trails the best LLM on 14 of 15 tasks (median −11.6 macro-F1) at 44× lower cost; routing low-confidence items matches the LLM at ¼ to ½ of its cost | C11, C10 |
| **Sharma et al., TypedBench (2026)** ([2610.11392](https://arxiv.org/abs/2610.11392)) | DM (Jev) and decoders | Friendly rewordings of a policy rule | Jev accuracy ranges 0.708 to 0.946 across wordings (Figure 2 caption and Discussion of the full text, [2610.11392](https://arxiv.org/abs/2610.11392)) | Contradicts C1 unless rule wording is excluded |
| Agrawal & Mamidi (2026) ([2611.06384](https://arxiv.org/abs/2611.06384)) | DM (Jev, Clef Flash, Decider) | Position, identifiers, endorsements, framing | Jev favours the second position by up to 6.1 points; reversing endorsements changes Perplexity's humor choice on 40.40% of pairs | C1 scope, C12 |
| Kaltenpoth et al. (2026) ([2611.09264](https://arxiv.org/abs/2611.09264)) | DM (Microsoft Decision-1, Liquid d1, Jev) | Digital nudges, 600 runs per model | The preselected default is chosen in 97.5 to 99.9% of runs | C1 scope (defaults are content) |

### Prompt sensitivity and rules of thumb

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| Bsharat, Myrzakhan, Shen (2023) ([2312.16171](https://arxiv.org/abs/2312.16171)) | GenLLM (LLaMA, GPT-3.5/4) | 26 prompting principles (tips, no politeness, roles, penalties) | Reports gains on open-ended generation, judged by preference | C1: the rules we test; contradicted for decision models |
| **Meincke et al., PSR 1 (2025)** ([2503.04818](https://arxiv.org/abs/2503.04818)) | GenLLM (GPT-4o, 4o-mini), 100 repeats per question | Politeness and formatting | Politeness helps on some questions and hurts on others; formatting matters; the correctness threshold changes conclusions | C1, C8 |
| **Meincke et al., PSR 3 (2025)** ([2508.00614](https://arxiv.org/abs/2508.00614)) | GenLLM (5 models, 2 vendors) | Tips and threats | No significant aggregate effect; large, unpredictable per-question effects | C1 |
| Basil et al., PSR 4 (2025) ([2512.05858](https://arxiv.org/abs/2512.05858)) | GenLLM (6 models) | Expert and low-knowledge personas | No consistent benefit; low-knowledge personas generally hurt | C1 |
| Zheng et al. (2024) ([2311.10054](https://arxiv.org/abs/2311.10054)) | GenLLM (4 open families) | 162 personas, 2,410 questions | Personas do not reliably improve performance (cite v3) | C1 |
| Salinas & Morstatter (2024) ([2401.03729](https://arxiv.org/abs/2401.03729)) | GenLLM (ChatGPT, Llama) | 24 prompt variations on 11 classification tasks | Small edits flip items but leave accuracy similar; output format and jailbreaks matter more | C1 on classification |
| **Sclar et al. (2024)** ([2310.11324](https://arxiv.org/abs/2310.11324)) | GenLLM | Equivalent few-shot formats | Up to 76 points of spread for LLaMA-2-13B; weak correlation across models | C1 scope: format must be excluded |
| **Pezeshkpour & Hruschka (2024)** ([2308.11483](https://arxiv.org/abs/2308.11483)) | GenLLM (GPT-4, InstructGPT) | Option order in MCQ | Reordering opens gaps of about 13 to 85% | C1 scope: option order must be excluded |
| Mizrahi et al. (2024) ([2401.00595](https://arxiv.org/abs/2401.00595)) | GenLLM (20 models, 6.5M instances) | Multi-prompt evaluation | Single-prompt evaluation is brittle; developers and integrators need different metrics | C1, C8 |
| **Priest (2026)** ([2611.08995](https://arxiv.org/abs/2611.08995)) | Three systems, pre-registered | Persona and style rewrites of the input | Style explains about 1.6% of within-complaint variation; systems respond 49 to 387 times more to remedy-relevant facts | C1 (closest content-vs-style precedent), C10 |
| Arize benchmark (Bennett, 2026) ([Arize](https://arize.com/blog/decision-model-benchmark.md)) | DM (8 models incl. Liquid d1, OpenAI, Kev 9B) | Opposite-polarity rewording of one question | ROC AUC for Liquid d1 falls from 0.92 to 0.17 and for Kev 9B from 0.85 to 0.54 | C1 scope: polarity is not a wrapper |
| Clavié et al. (2023) ([2303.07142](https://arxiv.org/abs/2303.07142)) | GenLLM (GPT-3.5) vs SVM, DeBERTa | Prompt engineering for job-type classification | An engineered zero-shot prompt beat supervised DeBERTa | C1, C6 (closest whole-framing precedent; one task, one vendor) |

### LLMs versus local classifiers

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| **Pecher, Srba, Bielikova (2025)** ([2402.12819](https://arxiv.org/abs/2402.12819)) | GenLLM vs fine-tuned Clf (8 models, 8 tasks) | Labels needed for break-even | About 100 labelled samples on average; 100 to 200% more once variance is counted | C6 (direct precedent), C8 |
| Edwards & Camacho-Collados (2024) ([2403.17661](https://arxiv.org/abs/2403.17661)) | GenLLM vs fine-tuned RoBERTa, T5 | 16 datasets | Fine-tuned smaller models still beat few-shot LLMs, most on multi-class tasks | C6 |
| Bucher & Martini (2024) ([2406.08660](https://arxiv.org/abs/2406.08660)) | GenLLM (GPT, Claude) vs fine-tuned BERT | Zero-shot vs fine-tuned | Fine-tuning wins in every case | C6 |
| Tunstall et al., SetFit (2022) ([2209.11055](https://arxiv.org/abs/2209.11055)) | Clf | Prompt-free contrastive fine-tuning | Canonical few-shot local baseline | C6 |
| **Loukas et al. (2023)** ([2311.06102](https://arxiv.org/abs/2311.06102)) | GenLLM (GPT-4, Claude 2) vs SetFit | Banking77; retrieval vs full prompt; cost | GPT-4 with 5 retrieved examples 84.5 micro-F1 at 205 USD vs 83.1 at 740 USD with all examples; SetFit 83.5/88.1/91.2 at 5/10/20 shots | C6, C11 |
| **Arora, Jain, Merugu (2024)** ([2410.01627](https://arxiv.org/abs/2410.01627)) | GenLLM (7 models) + SetFit | Uncertainty-routed hybrid for intent detection | Within 2% of LLM accuracy at 50% less latency | C6 cascades, C11 |
| Pantelidis, Randl, Henriksson, CICLe (2025) ([2512.05732](https://arxiv.org/abs/2512.05732)) | Clf + conformal pruning + GenLLM | Classifier-shortlisted classes and shots | Cuts shots by up to 34.45%; wins when the base classifier has enough data | C6 products |
| Xu et al., SuperICL (2024) ([2305.08848](https://arxiv.org/abs/2305.08848)) | GenLLM + fine-tuned RoBERTa plug-in | Local predictions and confidences written into the prompt | GLUE average 89.90 vs 88.68 RoBERTa and 81.32 plain ICL (plug-in trained on full data) | C6 product |
| Ramírez et al., Cache & Distil (2024) ([2310.13561](https://arxiv.org/abs/2310.13561)) | Local student + LLM | Neural caching policies on classification | Consistent savings; a local student reduces how much traffic reaches the provider | C11 (cost and privacy) |
| Chen, Zaharia, Zou, FrugalGPT (2023) ([2305.05176](https://arxiv.org/abs/2305.05176)) | LLM cascade | Learned per-input model choice | Up to 98% cost reduction at GPT-4 quality | C11 |

### Calibration and label shift

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| Saerens, Latinne, Decaestecker (2002) ([doi](https://doi.org/10.1162/089976602753284446)) | Classical classifiers | EM re-estimation of deployment priors | The standard post-hoc prior adjustment | C5, C7 method |
| Lipton, Wang, Smola, BBSE (2018) ([1802.03916](https://arxiv.org/abs/1802.03916)) | Classical | Black-box shift estimation from a confusion matrix | Consistent deployment-prior estimates | C7 method |
| **Alexandari, Kundaje, Shrikumar (2020)** ([1901.06852](https://arxiv.org/abs/1901.06852)) | Classical | EM after bias-corrected calibration | Hard to beat; calibration is essential for EM | C7 method |
| Zhao et al., Calibrate Before Use (2021) ([2102.09690](https://arxiv.org/abs/2102.09690)) | GenLLM (GPT-2, GPT-3) | Content-free contextual calibration | Up to 30.0 points average accuracy | C5 |
| **Zhou et al., Batch Calibration (2024)** ([2309.17249](https://arxiv.org/abs/2309.17249)) | GenLLM (PaLM 2), CLIP | Label-free batch-mean correction | Beats contextual and domain-context calibration across 13 tasks | C5, C7 (prior from unlabelled traffic) |
| Jiang et al., Generative Calibration (2023) ([2310.10266](https://arxiv.org/abs/2310.10266)) | GenLLM (12 models) | ICL instability framed as label shift; Monte-Carlo marginal | Up to 27% macro-F1; assumes a uniform target marginal | C7 framing |
| OTTER (2024) ([2404.08461](https://arxiv.org/abs/2404.08461)) | Zero-shot (mainly vision-language) | BBSE-style prior matching | Works, but estimates can be biased when label-shift assumptions fail | C7 |
| Zheng et al., PriDe (2024) ([2309.03882](https://arxiv.org/abs/2309.03882)) | GenLLM (20 models) | Option-ID prior estimated from about 5% of items | Selection bias is mostly token bias over option ids; the prior transfers | C5 analogue |
| Gupta et al. (2023) ([2312.16549](https://arxiv.org/abs/2312.16549)) | GenLLM | Majority-label bias in demonstrations | Demonstration label proportions drive predictions | C7 motivation (retrieved pools carry a label mix) |
| Lee et al., MedJev (2026) ([2610.36006](https://arxiv.org/abs/2610.36006)) | DM (Jev) | Two-parameter recalibration | ECE falls to 0.007 with 50 to 200 labels | C5 |
| Dataiku part 2 (Burrett & Jouini, 2026) ([Dataiku](https://www.dataiku.com/tech-blog/decision-models-part-2)) | DM (8 models) | Threshold fitting on 248 requests | Thresholds moved accuracy by up to ten points | C5 (practice), C12 |

### Evaluation methodology

| Work | Model type | What was tested | Key result | Covers |
|---|---|---|---|---|
| **Card et al. (2020)** ([2010.06595](https://arxiv.org/abs/2010.06595)) | NLP benchmarks | Statistical power | Most GLUE SOTA comparisons are underpowered; 2,000-sentence MT sets have about 75% power for 1 BLEU | C8 method |
| Miller (2024) ([2411.00640](https://arxiv.org/abs/2411.00640)) | LLM evals | Clustered and paired standard errors | Clustered SEs can exceed naive SEs by more than 3×; recommends analytic clustered SEs and calls the bootstrap unnecessary for simple designs | C8 method (accounting for clustered items; we use a class-cluster bootstrap) |
| Polo et al., PromptEval (2024) ([2405.17202](https://arxiv.org/abs/2405.17202)) | GenLLM | Estimating the prompt-performance distribution | Quantiles over 100 templates for about two single-prompt budgets; best-prompt identification | C8 partly |
| Knopov & Shvai (2026) ([2610.23700](https://arxiv.org/abs/2610.23700)) | Stochastic ML experiments | TOST with a pre-specified margin; run counts | Two runs per method certify equivalence only about 3% of the time | C1 method (TOST), C8 |
| van Miltenburg, van der Lee, Krahmer (2021) ([2103.06944](https://arxiv.org/abs/2103.06944)) | NLP | Preregistration questions per study type | Preregistration is rare in NLP; argues for registered reports | C10 method |
| Vaccaro (2026) ([2606.11217](https://arxiv.org/abs/2606.11217)) | AI-agent experiments | Preregistration template | Model choice and prompt wording are researcher degrees of freedom | C10 method |
| Thomas, Gligoric, Shah (2026) ([2606.27687](https://arxiv.org/abs/2606.27687)) | 20 models, 4 providers | Confirming on the next released model | 6 of 7 p-hacked configurations failed to transfer | C10 (model-axis complement to fresh items) |
| Chen, Zaharia, Zou (2023) ([2307.09009](https://arxiv.org/abs/2307.09009)) | GPT-3.5, GPT-4 | Version drift over three months | GPT-4 prime identification fell from 84% to 51% | C10, C12 method (pinning and freezing) |
| Tang & Zheng (2026) ([2609.32160](https://arxiv.org/abs/2609.32160)) | DM literature audit, 28 papers | 14-item evidence checklist | No independent accuracy advantage of the typed readout shown yet | Method checklist for the whole paper |


### T.2 Verdicts on novelty, claim by claim

| Claim | Verdict | Closest prior work | What remains ours |
|---|---|---|---|
| C1 Benign wrappers within ±2 | **Partly anticipated by** Steiner et al. (decision models) and PSR 1/3/4, Zheng et al., Priest (generative and mixed) | [2610.34626](https://arxiv.org/abs/2610.34626); [2508.00614](https://arxiv.org/abs/2508.00614); [2611.08995](https://arxiv.org/abs/2611.08995) | A TOST-bounded equivalence for meaning-preserving decoration on Jev and 4 of 7 other typed APIs; **new in this setting** only once scoped |
| C2 Retrieved examples in option descriptions help | **Partly anticipated by** Beno (fixed examples, 21 available hosted decision models and 2 prompted general models) and Mazzoni & Failla (retrieved precedents on Jev); "retrieval beats random" is **not new: cite as method** (KATE, LLM-R, Milios) | [2611.02155](https://arxiv.org/abs/2611.02155); [2610.07953](https://arxiv.org/abs/2610.07953) | Per-item retrieval routed through option descriptions on Jev and six other APIs, with a label-budget sweep; **new in this setting** |
| C3a Dose-response | **Not new: cite as method** (Yoo, Wei, Kang & Song, Min) | [2205.12685](https://arxiv.org/abs/2205.12685); [2411.19581](https://arxiv.org/abs/2411.19581) | Report per-API slopes in Yoo's form |
| C3b Two sources of harm | **New in this setting** (partly anticipated by Halawi et al. in open models; the one-rival source is akin to majority-label bias, Zhao et al. 2021 and Fei et al. 2023) | [2307.09476](https://arxiv.org/abs/2307.09476); [2102.09690](https://arxiv.org/abs/2102.09690); [2305.19148](https://arxiv.org/abs/2305.19148) | Deletion-vs-relabel and one-rival-vs-spread contrasts, confirmed, on typed APIs |
| C4 Definitions rescue cryptic ids | **New in this setting** | Sun et al.; Azizi et al.; Beskorovainyi; Mazzoni & Failla (counter-direction) | A measured rescue on hosted APIs; on Jev, cryptic ids went from 2% to 84% (paper Section 4); Run 8: ids with definitions stay 1 to 4 points below names on 5 of 6 other models |
| C5 Post-call share correction | **Not new: cite as method** (Saerens, BBSE, Batch Calibration); on Jev, **partly anticipated by** Iqbal et al. | [2610.26325](https://arxiv.org/abs/2610.26325); [2309.17249](https://arxiv.org/abs/2309.17249) | An accuracy and class-share effect compared with *stated* shares in the prompt, across vendors; no in-prompt test was found in our search |
| C6 Local alternatives at 5 and 100 per class | **Partly anticipated by** Pecher et al. (break-even near 100), Milios (5-10 per class), Lucca and Brom (decision models, zero-shot), Megahed & Chen (matched budget, images) | [2402.12819](https://arxiv.org/abs/2402.12819); [2610.32955](https://arxiv.org/abs/2610.32955); [2610.41199](https://arxiv.org/abs/2610.41199) | Tuned classifiers, products and cascades vs a retrieval prompt on typed APIs at matched budgets; **new in this setting** |
| C7 Class-mix shift and prior re-estimation | **Partly anticipated by** Iqbal et al. (EM under prevalence shift on Jev); methods **not new** | [2610.26325](https://arxiv.org/abs/2610.26325); [1901.06852](https://arxiv.org/abs/1901.06852) | Shift combined with retrieved neighbours that carry their own label mix, across vendors |
| C8 Held-out size to choose a design | **New in this setting** (method from Card et al.; Polo et al. for best-prompt identification) | [2010.06595](https://arxiv.org/abs/2010.06595); [2405.17202](https://arxiv.org/abs/2405.17202) | Sizing a held-out set for a practitioner's choice among prompt and local designs |
| C9 Placement test | **New on typed decision APIs** (Run 6); examples inside label definitions (Codebook LLMs) and demonstration position in chat prompts (Cobbina and Zhou) are prior work | [2407.10747](https://arxiv.org/abs/2407.10747); [2507.22887](https://arxiv.org/abs/2507.22887); [2510.22670](https://arxiv.org/abs/2510.22670); Beno's preamble test is a different question | The same (text, label) pairs in option descriptions vs a block in the instruction field |
| C10 Pre-registered confirmation | **Not new: cite as method** | Rajput; Ibrahim & Zaki; Lucca; Brom; Iqbal; Priest; Beno (partial) | Multiple frozen confirmatory runs on fresh items with SHA-256 manifests are an unusual standard, not a finding |
| C11 Cost and privacy | **Partly anticipated by** Ibrahim & Zaki, Loukas et al., Cache & Distil, FrugalGPT | [2609.24574](https://arxiv.org/abs/2609.24574); [2311.06102](https://arxiv.org/abs/2311.06102); [2310.13561](https://arxiv.org/abs/2310.13561) | Privacy accounting for sending labelled examples to a third-party API is a modest addition |
| C12 Cross-vendor replication | **Not new as a category** (at least 20 preprints, Beno with 21 available hosted decision models and 2 prompted general models, Steiner with 6) | [2611.02155](https://arxiv.org/abs/2611.02155); [2610.34626](https://arxiv.org/abs/2610.34626) | A multi-lever battery under one frozen protocol on seven other hosted APIs (six completed); **new in this setting** |

The ranking of genuinely new contributions used in the paper's Section 1 follows the source report: (1) the two sources of wrong-label harm, (2) definitions rescuing cryptic ids on hosted APIs, (3) the placement test, (4) the battery under one frozen protocol, then the matched-budget local baselines, held-out sizing and the A/A false-promotion rate of the screening rule (12 of 53 content-free arms without a magnitude floor).

---

## Extended Appendix U. Run 7 in full: placement confounds, wrappers on hard items, realistic share mismatch (pre-registered, frozen internally, not deposited)

This is the project's results record for Run 7 (`experiments/findings.md` §32), with the frozen code's primary table. The paper's Section 4, Section 3 and Appendix U.1 summarise it. Test names E5 to E7 are Run 7's own.

**Setup**
- **Pre-registration:** `reports/preregistration_run7.md` (LOCAL), frozen at 2026-11-10T11:32:14Z by `registry_post/freeze/manifest_run7_20261110T113214Z.json` (78 files, aggregate e767541d…a79a8dc), chained to the Run 6 manifest. All six manifests verified before the send and again before `--analyze`.
- **Run:** `scripts/run_run7.sh` (ceiling ledger + $6). Pilot of 20 requests passed (every option, model id `jev-1.13.0`; billed / formula below the calibration on every dataset). Full send: 52,568 new requests, all answered on the first pass; 16,588 reused requests (Run 4 / Run 6 A, B, bare) were cache hits and never re-sent. Spent **$3.571** against a calibrated estimate of $4.03; ledger $42.628 → **$46.199**. No validity problems, no deviations from the frozen plan.
- **Code / results:** `stages/run7.py`; `results/run7_primary.md` / `.csv`, `run7_secondary.csv`, `run7_descriptive.csv`, `run7_run_meta.json`, `run7_planning.json`, `run7_run.log`.
- **Analysis:** paired item accuracy over paraphrases 0 and 1; gold-class clusters within dataset, dataset-equal pooling, 20,000 draws; Holm over 7 tests; E7 p-values doubled first (8 classes).
- **Items (not fresh; the responses are):** E6 the Run 6 items of MASSIVE (311) and LEDGAR (380); E5 the Run 4 X1 items of MASSIVE (331) and MetaTool (535) with cached bare top-1 < 0.7 (label-free selection); E7 1,900 of Run 4's 2,000 CFPB 2026 complaints (100 held out to estimate the small-sample shares).

**Primary results: 3 of 7 pass; 2 more observed (item-level only).**

| Test | Estimate [90% CI, class clusters] | p used | p Holm | Decision |
|---|---|---|---|---|
| E5a: persona AND politeness within ±2 points of the concurrent bare re-send, hard items (n = 866, 66 classes) | persona +0.59 [−1.80, +3.06]; politeness −0.35 [−1.18, +0.42] | 0.17 | 0.44 | not shown (persona's upper bound 3.06) |
| E5b: the same within ±0.10 nats of mean log p_gold | persona +0.01 [−0.02, +0.04]; politeness −0.02 [−0.04, −0.01] | 0.00005 | 0.00035 | **equivalent** |
| E6a: pen(Aeq) − pen(Bn) > 0, equal-length non-empty descriptions on every option in both (n = 691, 78 classes) | +7.40 [+5.52, +9.33] (MASSIVE +10.9, LEDGAR +4.0) | 0.00005 | 0.00035 | **confirmed** |
| E6b: pen(A) − pen(Bg) > 0, the same grouped text moved into the instruction | +8.12 [+5.68, +10.44] (MASSIVE +10.8, LEDGAR +5.5) | 0.00005 | 0.00035 | **confirmed** |
| E7a: stated stale 2025 shares − stated true 2026 shares < 0 (n = 1,900, 8 classes) | −11.53 [−20.37, −1.35] | 0.021 | 0.083 | observed (item-level only; near-duplicate CI [−12.8, −10.3]) |
| E7b: \|stated 100-item-sample shares − stated true shares\| < 1.5 | +0.74 [−0.23, +1.61] | 0.15 | 0.44 | observed (item-level only) |
| E7c: post hoc label-free EM correction of the bare call − stated true shares > −1.5 | −0.68 [−2.34, +1.13] | 0.48 | 0.48 | not shown |

No qualifier was triggered: every per-dataset and per-paraphrase estimate of the passed tests is on the right side.

**Secondary (pre-specified; no decision)**
- **E6, where the excess comes from.** Penalty by placement: A 13.7, Aeq 11.7, Bg 5.6, B 4.5, Bn 4.3 points. Length matching within A removes little: pen(A) − pen(Aeq) +1.95 [−0.18, +4.00]. Adding non-empty descriptions to B changes nothing: pen(Bn) − pen(B) −0.13 [−0.94, +0.70], equivalent within ±3.2 (TOST p 0.0001). Writing the label once per option, grouped, in the instruction: pen(Bg) − pen(B) +1.11 [−0.44, +2.63]. Run 6's P3 on these items and k: +9.22 [+7.34, +11.12]. Share of answers equal to the one rival under `same 3`: MASSIVE A 84%, Aeq 59%, B 38%, Bn 36%, Bg 36%; LEDGAR 28%, 15%, 0.9%, 1.2%, 1.4%.
- **E5.** Against the cached bare call instead of the re-send: persona +0.89 [−1.03, +2.83], politeness −0.05 [−1.13, +1.13]. A/A: re-send 1 − cached +0.03 [−0.91, +1.06] points; re-send 2 − re-send 1 +0.54 [−0.49, +1.64]. The re-send kept the cached top option on 91% (MASSIVE) and 92% (MetaTool) of hard item × paraphrase pairs. E5a at ±1: not shown (p 0.37).
- **E7, accuracy / macro-F1 / worst-class recall:** bare 77.1 / .746 / 68.8; stated true 79.2 / .760 / 63.2; stated stale 67.7 / .691 / 47.4; stated 100-item sample 80.0 / .770 / 69.7; stated EM 76.6 / .746 / 65.8; post hoc true 80.3 / .766 / 63.2; post hoc stale 72.6 / .714 / 53.9; post hoc EM 78.6 / .756 / 61.2. Stated stale − bare −9.42 [−15.38, −1.77]; stated true − bare +2.11 [−1.70, +5.43]; post hoc stale − stated stale +4.89 [+0.08, +8.36]; post hoc EM − stated stale +10.84 [−0.41, +19.38]; stated EM − stated true −2.66 [−5.63, +0.81]. Stated stale shares pushed 23% of predictions to credit reporting (3% of items).

**What this means**
- **Don't 6 (placement): confirmed as worded.** The extra one-rival penalty of examples inside option descriptions is not a length artefact (it survives equal-length descriptions on every option, E6a) and not an effect of descriptions being present (non-empty neutral descriptions leave the block penalty unchanged). It is not about the label being written once per option either: the same grouped text in the instruction behaves like the plain block (E6b). Wrong examples hurt most when they sit in the rival option's own description. Jev 1.13 only, on Run 6's items, two datasets.
- **Don't 1 (wrappers): no ceiling effect in log-probability; accuracy within ±2 not shown.** On items the bare call was unsure of, persona and politeness moved mean log p_gold by at most 0.04 nats (equivalent within ±0.10). In accuracy both point estimates are within 1 point, but persona's interval reaches +3.1, so ±2 (and the review's ±1) is not shown, as the power note predicted.
- **Don't 2 (shares): a realistic stale window hurts, but only at item level.** Stating the previous year's shares cost 11.5 points against the true shares. With 8 classes the class-cluster interval is wide, so this stays observed. Shares from 100 labelled recent items were within about 1 point of the true shares (observed, item-level only). Label-free post hoc EM correction was 0.7 points below stating the true shares (not shown non-inferior). Applying the stale shares after the call lost less than stating them (+4.9, secondary).

**The frozen code's primary table** (`experiments/results/run7_primary.md`).

| Test | Kind | Estimate [90% CI, class clusters] | p raw | p used | p Holm | Decision |
|---|---|---|---|---|---|---|
| E5a hard items: persona AND politeness prefixes each equivalent to the concurrent bare re-send within +-2 accuracy points (IUT), MASSIVE + MetaTool (n=866, 66 classes) — persona +0.59 [-1.80, +3.06]; polite -0.35 [-1.18, +0.42] | iut_tost | +0.59 points [-1.80, +3.06] | 0.17 | 0.17 | 0.44 | not shown |
| E5b hard items: persona AND politeness each equivalent to the re-send within +-0.10 nats of mean log p_gold (floor 0.005; IUT) (n=866, 66 classes) — persona +0.01 [-0.02, +0.04]; polite -0.02 [-0.04, -0.01] | iut_tost | +0.01 nats [-0.02, +0.04] | 5e-05 | 5e-05 | 0.00035 | equivalent |
| E6a the excess one-rival penalty of A survives with non-empty, length-matched descriptions on every option in both placements: pen(Aeq) - pen(Bn) > 0, MASSIVE + LEDGAR (n=691, 78 classes) | sup | +7.40 points [+5.52, +9.33] | 5e-05 | 5e-05 | 0.00035 | confirmed |
| E6b the excess needs the option-description field: the same grouped text in the instruction gives a smaller penalty, pen(A) - pen(Bg) > 0 (n=691, 78 classes) | sup | +8.12 points [+5.68, +10.44] | 5e-05 | 5e-05 | 0.00035 | confirmed |
| E7a stale (2025-window) shares stated cost accuracy against true 2026 shares stated: S_stale - S_true < 0 (CFPB time split) (n=1900, 8 classes) | harm | -11.53 points [-20.37, -1.35] | 0.01 | 0.021 | 0.083 | observed (item-level only) |
| E7b shares from a 100-item labelled 2026 sample, stated, are equivalent within +-1.5 to the true shares stated: |S_small - S_true| < 1.5 (n=1900, 8 classes) | tost | +0.74 points [-0.23, +1.61] | 0.074 | 0.15 | 0.44 | observed (item-level only) |
| E7c post hoc label-free EM correction of the bare call is non-inferior (-1.5) to stating the true shares: PH_em - S_true > -1.5 (n=1900, 8 classes) | noninf | -0.68 points [-2.34, +1.13] | 0.24 | 0.48 | 0.48 | not shown |

Key secondary estimates (class clusters, 90% CI, accuracy points):
- length within A: pen(A) - pen(Aeq): +1.95 [-0.18, +4.00]
- descriptions present within B: pen(Bn) - pen(B): -0.13 [-0.94, +0.70]; TOST +-3.2 p 0.0001
- name once, grouped: pen(Bg) - pen(B): +1.11 [-0.44, +2.63]
- Run 6 P3 on these items: pen(A) - pen(B): +9.22 [+7.34, +11.12]
- penalty A: +13.68 [+12.09, +15.29]
- penalty B: +4.46 [+3.35, +5.62]
- penalty Aeq: +11.73 [+10.20, +13.35]
- penalty Bn: +4.33 [+3.11, +5.59]
- penalty Bg: +5.56 [+4.13, +7.06]
- S_true - bare: +2.11 [-1.70, +5.43]
- S_stale - bare: -9.42 [-15.38, -1.77]
- PH_em - S_stale: +10.84 [-0.41, +19.38]
- PH_true - S_true: +1.11 [-1.84, +2.85]
- PH_em - bare: +1.42 [-2.33, +4.15]
- E5a at +-1 point (secondary): p 0.37 (not shown)

---

## Extended Appendix V. Run 8 in full: the experiments of review round 3 (pre-registered, frozen internally, not deposited)

This is the project's results record for Run 8 (`experiments/findings.md` §33), followed by the frozen code's primary tables. The paper's Sections 3 to 6, Tables 4 and 5 and Appendices U.2 and U.4 summarise it (from v19 the paper prefixes these names with R8-). A post-hoc wild-cluster re-check (round 18, paper Appendix U.4) moves W4 from confirmed to observed; no other decision changes. Run 8's test names (N, T, L, S, W, H, D) are its own; T1 to T3 here are not Run 1's T1 to T3. "Vendors" are the six other decision models.

**Setup**
- **Pre-registration:** `reports/preregistration_run8.md` (LOCAL), Sections 0 to 10, plus three dated addenda: §11 (H1 placement, H2 stale shares, H3 noise on every model), §12 (chat readout top-5) and §13 (chat reply length 16).
  - The final freeze is freeze 6, `registry_post/freeze/manifest_run8_20261110T175228Z.json` (aggregate adb07972…3dde2e). It chains to Runs 6, 5, 4 and 3 and to both Gates, and `--verify-chain` was OK after the analysis.
  - The original arms' requests were sent under freeze 3 (12:43:04Z). No H1 or H2 request was sent before freeze 4 (13:55:30Z), and no chat-model response existed before freeze 6.
- **Run:** started after Run 7 had finished and its outputs existed. There were 354,806 responses: Jev 1.13 139,909 (including 1,200 latency calls), the six vendors 32,667 to 32,856 each, and the chat model 17,952.
  - Every pilot passed except the chat model's first two. Both of those returned HTTP 400 and nothing was billed.
  - Spent **$17.814** against the $25 target:
    - Jev $8.65
    - OpenAI Decisions $3.35
    - Microsoft-Decision-1 $1.29
    - Kev-4B $1.22
    - d1-ultra $1.18
    - chat model $1.13 (cap $5)
    - Decider $0.66
    - Decider Flash $0.33
  - OpenRouter spend was $3.70, against its $8 cap; the credit was checked before each model.
  - The ledger went from $46.199 to **$64.013**, below the hard ceiling of $76.20.
- **Code / results:**
  - `stages/run8.py`, `scripts/freeze_manifest_run8.py`, `scripts/launch_run8.py`, `scripts/run_run8.sh`
  - `results/run8_primary.md` / `.csv`, `run8_secondary.csv`, `run8_transfer.csv`, `run8_addendum_transfer.csv`, `run8_chat_reading.csv`, `run8_timesplit.csv`, `run8_latency.csv`, `run8_descriptive.csv`, `run8_run_meta.json`, `run8_failures.jsonl`, `run8_run.log`
- **Items (fresh, unseen by every model).** Gate rules, then R1 (id never logged), then R2 (no exact or TF-IDF ≥ 0.9 twin among sent texts). The cache-miss proof covers every model's request keys.
  - CLINC-V: 150 classes; Jev 1,500 items, vendors 600.
  - LEDGAR: 25 classes; 555 in scope for Jev, 400 for the vendors.
  - MetaTool: 20 classes; 399 items.
  - Arm 6 used CFPB 2023→2024 (8 classes, 2,000 items).
  - H2 reused Run 7's CFPB 2025→2026 items: 1,000 items, not fresh.
- **Analysis:** paired item accuracy; gold-class clusters within dataset; dataset-equal pooling; 20,000 draws; Holm within each family. The label-budget tests also resample pool draws. The vendors use a joint Holm over 24 tests, and the addendum a joint Holm over 12; a claim transfers if it is confirmed on at least 4 of 6 models and no model is opposite.

**Family J (Jev 1.13; Holm over 12): 6 of 12 pass**

| Test | Estimate [90% CI] | p Holm | Decision |
|---|---|---|---|
| N1 30% confusable pool labels − clean (n = 2,454) | −7.02 [−8.16, −5.95] | 0.0006 | **confirmed (harm)** |
| N2 30% uniform − clean | −3.94 [−4.98, −2.92] | 0.0006 | **confirmed (harm)** |
| N3 confusable − uniform at 30% | −3.08 [−3.94, −2.28] | 0.0006 | **confirmed (harm)** |
| N4 C30 pool kNN − bare (two-sided) | +0.69 [−1.52, +2.87] | 1 | not separated |
| N5 audit the 10% most-retrieved − audit a random 10% | +0.27 [−0.42, +0.93] | 1 | not confirmed |
| T1 ids + definitions NI (−2) to names + definitions (n = 954) | −2.31 [−3.81, −1.00] | 1 | not shown non-inferior |
| T2 one rival − distinct rivals, k = 2, 3 (n = 2,213) | −13.76 [−15.14, −12.49] | 0.0006 | **confirmed (harm)** |
| T3 dense kNN-20 (100 per class) − bare | +7.71 [+5.58, +9.89] | 0.0006 | **confirmed** |
| L1 at 100 per class, bare × vote × LR ≡ prompt (±1) | −0.73 [−1.55, +0.06] | 1 | not shown equivalent |
| L2 at 5 per class, bare × centroid NI (−1.5) to prompt | −1.19 [−2.03, −0.45] | 1 | not shown non-inferior |
| L3 at 5 per class, prompt − bare | +3.09 [+1.78, +4.61] | 0.0007 | **confirmed** |
| S1 natural-share pool kNN − bare (LEDGAR, n = 555) | +1.89 [−0.44, +4.90] | 0.64 | not confirmed |

**Family W (Jev 1.13, small controls; Holm over 6): 3 of 6 pass**
- W1, a line in capitals ≡ bare (±2): +0.25 [−0.53, +0.99], **equivalent**.
- W2, packed with 7 unrelated questions ≡ the probe alone (5 wordings): +0.30 [−0.02, +0.67], **equivalent**.
- W3, stating the true shares − bare (LEDGAR): −0.36 [−1.01, +0.36], not confirmed.
- W4, stating shuffled shares: −1.08 [−2.00, −0.24], p Holm 0.050, **confirmed (harm)**.
- W5, persona and politeness ≡ a length-matched neutral prefix (±2): +1.08 [−0.02, +2.22], not shown equivalent.
- W6, names + BLIND definitions − names (MetaTool): +6.52 [+1.35, +12.30], p Holm 0.057, not confirmed.

**Families V and the transfer rule (six vendor models; Holm per model over 4, joint Holm over 24)**

| Model | T1 ids + defs NI | T2 one rival | T3 kNN-20 − bare | N1 C30 − clean |
|---|---|---|---|---|
| Decider | −1.13 [−2.45, +0.13] | **−4.73** [−5.84, −3.64] | **+3.98** [+1.86, +6.45] | **−4.41** [−6.50, −2.24] |
| Decider Flash | −2.06 [−4.57, +0.09] | **−6.30** [−7.47, −5.10] | −14.51 [−17.09, −12.12] (opposite) | **−4.54** [−6.44, −2.57] |
| OpenAI Decisions | −3.57 [−6.15, −1.21] | **−7.34** [−8.42, −6.32] | **+7.22** [+4.95, +9.69] | **−7.00** [−8.34, −5.67] |
| Microsoft-Decision-1 | −1.50 [−2.73, −0.50] | **−10.09** [−11.42, −8.84] | **+3.19** [+1.32, +5.07] | **−10.65** [−12.55, −8.72] |
| d1-ultra | **+0.38** [−0.14, +0.91] (NI) | **−6.33** [−7.54, −5.10] | +1.06 [−1.40, +3.66] | **−28.96** [−31.53, −26.16] |
| Kev-4B | −2.56 [−5.20, −0.27] | **−2.80** [−3.93, −1.65] | **+5.63** [+2.40, +8.67] | **−20.15** [−22.52, −17.51] |
| **Verdict (joint)** | partially transfers (1/6) | **transfers (6/6)** | partially transfers (4/6, Flash opposite) | **transfers (6/6)** |

Bold marks a result confirmed under the joint correction. The per-model Holm verdicts are identical.

**Family C (gpt-6-luna chat, letter log-probabilities, MetaTool only; Holm over 6)**
- T1: −0.75 [−3.74, +1.80], not resolved.
- T2: −10.20 [−12.94, −7.55]. Holds.
- T3: +12.16 [+8.00, +16.88]. Holds.
- N1: −11.65 [−14.89, −8.58]. Holds.
- D, ids + definitions − ids > 10: +75.56 [+65.43, +84.28]. Holds.
- W, persona and politeness ≡ bare (±2): +0.35 [−1.29, +2.05], not resolved.
- Reading: T2, T3, N1 and D are **not specific to typed decision APIs** (one chat model, one dataset).

**ADDENDUM arms (pre-registered in §11 before any of their requests; not deviations)**
- **H1, placement (Don't 6) on fresh CLINC-V and MetaTool items, pen(Aeq) − pen(Bn) > 0 (n = 512):**
  - Jev 1.13: **+6.35** [+3.30, +9.38], **confirmed** (CLINC-V +11.2, MetaTool +1.5).
  - Vendors confirmed: Decider Flash +8.99, Microsoft-Decision-1 +7.52, d1-ultra +3.16 (all joint), and Kev-4B +3.92 (per-model Holm only).
  - **Opposite:** Decider −15.89 [−18.73, −13.15] and OpenAI Decisions −4.02 [−6.81, −1.29].
  - Chat model: −4.81 [−9.24, −0.88]. The 90% interval lies wholly on the wrong side, which is "contradicted" under the §11 reading rule; the code's decision column says "not confirmed".
  - Verdict: **partially transfers**.
- **H2, stale shares (Don't 2), CFPB 2025→2026, stale − true < 0, p doubled, observed-level (8 classes; n = 1,000):**
  - Every vendor's point estimate shows harm: Decider −9.90, Decider Flash −4.10, OpenAI Decisions −12.41, Microsoft-Decision-1 −11.40, d1-ultra −16.30, Kev-4B −3.90.
  - Microsoft-Decision-1 and d1-ultra pass per-model Holm (harm, observed-level). None passes the joint Holm over 12.
  - Verdict: **does not transfer** under the joint rule (per-model rule: partially).
  - Jev reference, Run 7's cached responses: −11.40 [−20.57, −1.17]. Chat model: −12.80 [−24.10, +1.13], not resolved.
- **H3, realistic noise on every model:** this is test N1 of family V (above). It transfers 6/6, and also holds on the chat model.

**Secondary (pre-specified; no decision)**
- **Noise dose, Jev, against the clean pool:**

  | Noise | 10% | 30% | 50% |
  |---|---|---|---|
  | uniform | −1.38 | −3.94 | −10.22 |
  | confusable | −1.82 | −7.02 | −19.34 |

  - Against bare: U10 +8.5, U30 +3.8, U50 −0.3, C10 +8.1, C30 +0.7, C50 −9.4.
  - Harm is larger where the bare call is unsure. Where bare top-1 is 0.5 to 0.8, C30 costs −15.5 and U30 −7.9; where it is above 0.8, C30 costs −5.3 and U30 −2.9.
  - Auditing 10% of a C30 pool gains +0.98 [+0.31, +1.63] (most-retrieved first) or +0.72 [+0.24, +1.20] (random).
- **C30 pool kNN − bare on the other models:**
  - About zero: Decider −0.4, OpenAI Decisions +0.2, chat +0.5.
  - Well below: Microsoft-Decision-1 −7.5, Kev-4B −14.5, Decider Flash −19.0, d1-ultra −27.9.
- **What names carry.** Ids alone cost 70 to 81 points against names on every model; definitions win back 76 to 84. The one-rival gap grows with k: same3 − dist3 is −20.3 on Jev, and −2.3 to −14.0 elsewhere.
- **Labelling cost (Jev):**
  - prompt20 − bare +3.62; prompt100 − bare +4.67.
  - bare × LR at 5 per class − prompt5: −0.98 [−1.80, −0.25].
  - On draw 0 only: bare × centroid at 5 − prompt5 −1.73 [−2.63, −0.93]; G5 − prompt100 −0.54 [−1.54, +0.42].
- **Baselines (Jev):** kNN-20 beats each one.
  - Against label-matched random examples: +1.76 [+0.78, +2.94]. Random examples themselves score +3.10 over bare.
  - Against a fixed 1-shot: +3.21 [+1.53, +5.36].
  - Against contextual calibration: +9.96. Contextual calibration itself scores −2.24 [−4.54, +0.04] against bare.
  - Against batch calibration: +7.49. Batch calibration itself scores +0.22 against bare.
- **Natural-share vs balanced pool (LEDGAR):** natural kNN − balanced kNN −1.44 [−2.97, −0.19]; G5 on the natural pool − bare +2.43 [+0.44, +4.82].
- **Second time split (arm 6, CFPB 2023→2024, 8 classes; group clusters, as pre-registered for 8 classes):**
  - Accuracy: bare 81.5, prompt 84.1, bare × prompt product with old shares 86.7, with EM-re-estimated shares 86.6.
  - prompt − bare +2.58 [+1.75, +3.45]; it also holds with class clusters, [+1.69, +3.03].
  - EM-shares product − old-shares product: −0.10 [−0.58, +0.39]. Re-estimating the shares did not help, although EM brought TV to the true shares from 0.199 to 0.042.
  - The EM-shares product cut worst-class recall from 49.5% to 22.2%.
- **Wrappers on fresh items (Jev):**
  - persona − bare +0.83 [−0.08, +1.80]; politeness − bare +0.15 [−0.31, +0.61].
  - Length-matched padding − bare: −0.25 (persona length) and +0.15 (politeness length).
  - Capitals − padding +0.50.
  - MetaTool own descriptions − blind definitions +1.88 [−0.97, +4.20].
- **Tail latency (Jev, arm 8):**
  - Sequential (n = 200 each): p50 0.096 s, p95 0.144 s, p99 0.210 s (bare) and 0.198 s (kNN-20).
  - Eight in flight (n = 400): p99 0.257 s (bare) and 0.277 s (kNN-20).
  - kNN-20 − bare at p99: sequential −0.012 s [−0.19, +0.22]; concurrent +0.020 s [−0.04, +0.09].
  - The local embedding and top-20 search take p50 8 ms and p99 13 ms on CPU.
  - Retrieval-augmented prompts showed no measurable difference in tail latency, in one session at low concurrency.
- **Vendor − Jev on the same items:**
  - T2's one-rival penalty is smaller on every vendor: +4.3 to +11.6 points.
  - T3's kNN gain is smaller on four vendors: −1.5 to −21.7.

**Validity notes**
- **OpenAI Decisions refusals.** 189 requests were still refused after one re-send (`run8_failures.jsonl`). The ids-only cells fall below 98% (LEDGAR 327/400, MetaTool 330/399) and are protocol failures under §8.
  - Those cells feed only secondaries.
  - T1 (n = 798), T3 and N1 are unchanged with refusals scored as errors.
- **Decider Flash on LEDGAR.**
  - Accuracy whenever correctly labelled examples are shown is far below bare (0.93): kNN-20 0.39, C30 0.40, X3 clean 0.45.
  - Relabelled X3 prompts of the same length score 0.86 to 0.94, so wrong labels raised Flash's LEDGAR accuracy and its one-rival penalty is reversed there.
  - The pattern is stable across both paraphrases and over send time, and does not track prompt length (all under 2,900 tokens).
  - It drives Flash's "opposite" T3 and every "not consistent across datasets (ledgar)" flag on Flash. The cause is not identified.
- **d1-ultra k = 2 vs k = 3.** k = 2 scores far below k = 3 (LEDGAR dist2 0.31 vs dist3 0.87; same2 0.22 vs same3 0.86). This is the non-monotone curve of round 16 §30.4, now on LEDGAR and CLINC-V as well; the cause is not identified.

**Deviations (§8 rule: tabulated with reason and effect)**

| # | What | Reason | Effect |
|---|---|---|---|
| 1 | Freeze 1 superseded (before any request) | launcher could not decode the process listing (cp1255) | none |
| 2 | Freeze 2 superseded (before any request) | the dry run digested only the first 1,982 sealed items; all 555 in-scope LEDGAR items lie after position 2,860, so every worker refused | LEDGAR Jev n 555 instead of 800 (SE about 20% larger); requests verified identical |
| 3 | Workers serialised (one vendor at a time) | SQLite write-lock starvation with four writers | timing only; no design change |
| 4 | Hard ceiling fixed at $76.20 | the launcher computed "ledger + $30" at each launch, so it drifted | stricter than planned; never approached |
| 5 | Budget rule per launch; OpenRouter caps 1.25× | the dry run priced sealed stand-ins and overstated the remainder (§11) | none on the design; total $17.81 |
| 6 | H1 CLINC-V 400 → 200 items | cost (§11) | lower H1 power |
| 7 | Chat readout top-5 log-probs; `max_completion_tokens` 16 (Addenda 2 and 3; freezes 5 and 6) | the API now caps `top_logprobs` at 5 and rejects one-token replies | accuracy readout unchanged; no log-probability summary for the chat model |
| 8 | OpenAI Decisions ids cells < 98% | 189 refusals | secondaries only (see validity notes) |
| 9 | MetaTool n = 399 | the whole fresh reserve | as planned ("all") |
| 10 | The text of §11's "Remaining estimate" sentence lost its dollar figures | `$N` was read as a regex back-reference in the fill script before freeze 6 | cosmetic; the hashed text is as frozen; the per-cell table above it is intact |

No arm was dropped. Each arm ran, at reduced scope where stated: arm 1 (LEDGAR at 30% and the audit cells only); arm 2 (vendor CLINC-V 600, LEDGAR 400); arm 3 (5/20/100 per class, three pool draws; CLINC-V's 100-per-class local fit on draw 0 only); arms 4 and 5; arm 6 (feasible, run); arms 7 and 8.

**What this means**
- **Don't (pool label noise): transfers.**
  - Confusable wrong labels in the example pool cost accuracy on Jev 1.13 (−7.0 at 30%), on all six vendors (−4.4 to −29.0) and on the chat model (−11.7).
  - Confusable noise costs more than uniform noise.
  - At 30% confusable noise, Jev's kNN prompt is back to the bare call, and four vendors fall well below bare.
  - Auditing any 10% of the pool helps by about a point; choosing the most-retrieved examples is not shown to matter.
- **Don't 6 (one rival): transfers on all six vendors and holds on the chat model.** The penalty is smaller on the vendors than on Jev.
  - Placement (H1) only partially transfers. Putting the examples inside option descriptions makes it worse on Jev and on four vendors, but better on Decider, OpenAI Decisions and the chat model.
  - Keep "don't put the examples in the option descriptions" as a Jev 1.13 rule.
- **Do (kNN-20 examples): Jev confirmed; partially transfers (4/6, plus the chat model).**
  - It beats label-matched random examples, a fixed 1-shot, contextual and batch calibration.
  - It showed no measurable difference in tail latency, in one session at low concurrency.
  - Check it per model: Decider Flash collapses on long LEDGAR example blocks, and d1-ultra shows no gain.
- **Opaque ids + definitions are not shown non-inferior to readable names** on Jev or on 5 of 6 vendors. Keep readable names; definitions do rescue bare ids.
- **Labelling budget.** At 5 labels per class, the prompt beats bare (+3.1). The local bare × centroid shortcut is not shown non-inferior to it. At 100 per class, the local product is not shown equivalent to the prompt (−0.7; the interval reaches −1.55). The prompt keeps gaining from 5 to 20 to 100 per class: +3.1, +3.6, +4.7 over bare.
- **Don't 2 (stale shares) on other models: harm in every point estimate.** It is shown only on Microsoft-Decision-1 and d1-ultra (per-model Holm, observed-level), not under the joint rule.
  - On Jev, stating shuffled shares hurt (W4), and stating the true shares did not help (W3).
  - The second time split shows that EM re-estimation of shares does not improve the product.
- **Wrappers and small controls (Jev).**
  - Capitals and packed unrelated questions are equivalent within ±2.
  - Persona and politeness are within about 1 point, but ±2 against padding is not shown (upper bound 2.2).
  - Blind definitions' +6.5 on MetaTool does not survive Holm (p 0.057).

### The frozen code's primary tables (`experiments/results/run8_primary.md`)

#### Family J (Jev 1.13; Holm over 12)

| Model | Test | Claim | n | Estimate (points) | 90% CI (class clusters) | p raw | p Holm | Decision |
|---|---|---|---|---|---|---|---|---|
| jev-1.13 | N1 | 30% confusable wrong pool labels cost accuracy vs the clean pool | 2454 | -7.02 | [-8.16, -5.95] | 5e-05 | 0.0006 | confirmed (harm) |
| jev-1.13 | N2 | 30% uniform wrong pool labels cost accuracy vs the clean pool | 2454 | -3.94 | [-4.98, -2.92] | 5e-05 | 0.0006 | confirmed (harm) |
| jev-1.13 | N3 | confusable noise costs more than uniform noise at 30% | 2454 | -3.08 | [-3.94, -2.28] | 5e-05 | 0.0006 | confirmed (harm) |
| jev-1.13 | N4 | a 30%-confusable pool vs the bare call (two-sided) | 2454 | +0.69 | [-1.52, +2.87] | 0.58 | 1 | not separated |
| jev-1.13 | N5 | auditing the 10% most-retrieved pool examples beats auditing a random 10% (C30 pool) | 2454 | +0.27 | [-0.42, +0.93] | 0.27 | 1 | not confirmed; not consistent across datasets (ledgar, metatool); not consistent across paraphrases (0) |
| jev-1.13 | T1 | ids + definitions non-inferior (-2) to names + definitions | 954 | -2.31 | [-3.81, -1.00] | 0.63 | 1 | not shown non-inferior; not consistent across datasets (ledgar); not consistent across paraphrases (0, 1) |
| jev-1.13 | T2 | relabelling to ONE rival costs more than to distinct rivals (k = 2, 3) | 2213 | -13.76 | [-15.14, -12.49] | 5e-05 | 0.0006 | confirmed (harm) |
| jev-1.13 | T3 | dense kNN-20 (100 per class) beats bare | 2454 | +7.71 | [+5.58, +9.89] | 5e-05 | 0.0006 | confirmed |
| jev-1.13 | L1 | at 100 per class, bare x vote x LR equivalent (+-1) to the prompt, pool draws resampled | 2055 | -0.73 | [-1.55, +0.06] | 0.29 | 1 | not shown equivalent |
| jev-1.13 | L2 | at 5 per class, bare x centroid non-inferior (-1.5) to the prompt, pool draws resampled | 2055 | -1.19 | [-2.03, -0.45] | 0.25 | 1 | not shown non-inferior; not consistent across datasets (clinc_v) |
| jev-1.13 | L3 | at 5 per class the prompt beats bare, pool draws resampled | 2055 | +3.09 | [+1.78, +4.61] | 0.0001 | 0.0007 | confirmed |
| jev-1.13 | S1 | kNN-20 from a natural-share pool beats bare (LEDGAR) | 555 | +1.89 | [-0.44, +4.90] | 0.11 | 0.64 | not confirmed |

#### Family W (Jev 1.13, small controls; Holm over 6)

| Model | Test | Claim | n | Estimate (points) | 90% CI (class clusters) | p raw | p Holm | Decision |
|---|---|---|---|---|---|---|---|---|
| jev-1.13 | W1 | capitals line equivalent (+-2) to bare | 799 | +0.25 | [-0.53, +0.99] | 5e-05 | 0.0003 | equivalent |
| jev-1.13 | W2 | probe packed with 7 unrelated questions equivalent (+-2) to the probe alone, 5 wordings re | 799 | +0.30 | [-0.02, +0.67] | 5e-05 | 0.0003 | equivalent |
| jev-1.13 | W3 | stating true class shares beats bare | 555 | -0.36 | [-1.01, +0.36] | 0.82 | 0.82 | not confirmed; not consistent across datasets (ledgar); not consistent across paraphrases (0, 1) |
| jev-1.13 | W4 | stating shuffled class shares costs accuracy | 555 | -1.08 | [-2.00, -0.24] | 0.012 | 0.05 | confirmed (harm) |
| jev-1.13 | W5 | persona and politeness prefixes each equivalent (+-2) to a length-matched neutral prefix,  | 799 | +1.08 | [-0.02, +2.22] | 0.093 | 0.19 | not shown equivalent |
| jev-1.13 | W6 | readable names + BLIND definitions beat names alone (T7a without the query-echo confound) | 399 | +6.52 | [+1.35, +12.30] | 0.019 | 0.057 | not confirmed |

#### Families V (six vendor models; Holm per model over 4; joint Holm over 24 in the transfer table)

| Model | Test | Claim | n | Estimate (points) | 90% CI (class clusters) | p raw | p Holm | Decision |
|---|---|---|---|---|---|---|---|---|
| decider | T1 | ids + defs NI (-2) to names + defs | 799 | -1.13 | [-2.45, +0.13] | 0.13 | 0.13 | not shown non-inferior |
| decider | T2 | one rival costs more than distinct rivals | 1258 | -4.73 | [-5.84, -3.64] | 5e-05 | 0.0002 | confirmed (harm); not consistent across datasets (ledgar) |
| decider | T3 | kNN-20 beats bare | 1399 | +3.98 | [+1.86, +6.45] | 0.0005 | 0.001 | confirmed; not consistent across datasets (ledgar) |
| decider | N1 | 30% confusable pool noise costs accuracy | 1399 | -4.41 | [-6.50, -2.24] | 5e-05 | 0.0002 | confirmed (harm); not consistent across datasets (ledgar) |
| decider-flash | T1 | ids + defs NI (-2) to names + defs | 799 | -2.06 | [-4.57, +0.09] | 0.5 | 1 | not shown non-inferior; not consistent across datasets (ledgar); not consistent across paraphrases (1) |
| decider-flash | T2 | one rival costs more than distinct rivals | 1258 | -6.30 | [-7.47, -5.10] | 5e-05 | 0.0002 | confirmed (harm); not consistent across datasets (ledgar) |
| decider-flash | T3 | kNN-20 beats bare | 1399 | -14.51 | [-17.09, -12.12] | 1 | 1 | not confirmed; not consistent across datasets (ledgar); not consistent across paraphrases (0, 1) |
| decider-flash | N1 | 30% confusable pool noise costs accuracy | 1399 | -4.54 | [-6.44, -2.57] | 0.0002 | 0.0006 | confirmed (harm); not consistent across datasets (ledgar) |
| luna-decisions | T1 | ids + defs NI (-2) to names + defs | 798 | -3.57 | [-6.15, -1.21] | 0.86 | 0.86 | not shown non-inferior; not consistent across datasets (ledgar); not consistent across paraphrases (0, 1) |
| luna-decisions | T2 | one rival costs more than distinct rivals | 1258 | -7.34 | [-8.42, -6.32] | 5e-05 | 0.0002 | confirmed (harm); not consistent across datasets (ledgar) |
| luna-decisions | T3 | kNN-20 beats bare | 1398 | +7.22 | [+4.95, +9.69] | 5e-05 | 0.0002 | confirmed |
| luna-decisions | N1 | 30% confusable pool noise costs accuracy | 1399 | -7.00 | [-8.34, -5.67] | 5e-05 | 0.0002 | confirmed (harm) |
| ms-decision-1 | T1 | ids + defs NI (-2) to names + defs | 799 | -1.50 | [-2.73, -0.50] | 0.23 | 0.23 | not shown non-inferior; not consistent across datasets (ledgar) |
| ms-decision-1 | T2 | one rival costs more than distinct rivals | 1258 | -10.09 | [-11.42, -8.84] | 5e-05 | 0.0002 | confirmed (harm) |
| ms-decision-1 | T3 | kNN-20 beats bare | 1399 | +3.19 | [+1.32, +5.07] | 0.003 | 0.0061 | confirmed |
| ms-decision-1 | N1 | 30% confusable pool noise costs accuracy | 1399 | -10.65 | [-12.55, -8.72] | 5e-05 | 0.0002 | confirmed (harm) |
| d1-ultra | T1 | ids + defs NI (-2) to names + defs | 799 | +0.38 | [-0.14, +0.91] | 5e-05 | 0.0002 | non-inferior |
| d1-ultra | T2 | one rival costs more than distinct rivals | 1258 | -6.33 | [-7.54, -5.10] | 5e-05 | 0.0002 | confirmed (harm) |
| d1-ultra | T3 | kNN-20 beats bare | 1399 | +1.06 | [-1.40, +3.66] | 0.25 | 0.25 | not confirmed; not consistent across datasets (ledgar) |
| d1-ultra | N1 | 30% confusable pool noise costs accuracy | 1399 | -28.96 | [-31.53, -26.16] | 5e-05 | 0.0002 | confirmed (harm) |
| kev-4b | T1 | ids + defs NI (-2) to names + defs | 799 | -2.56 | [-5.20, -0.27] | 0.62 | 0.62 | not shown non-inferior; not consistent across datasets (ledgar); not consistent across paraphrases (0, 1) |
| kev-4b | T2 | one rival costs more than distinct rivals | 1258 | -2.80 | [-3.93, -1.65] | 0.0001 | 0.0003 | confirmed (harm); not consistent across datasets (ledgar) |
| kev-4b | T3 | kNN-20 beats bare | 1399 | +5.63 | [+2.40, +8.67] | 0.002 | 0.004 | confirmed; not consistent across datasets (ledgar) |
| kev-4b | N1 | 30% confusable pool noise costs accuracy | 1399 | -20.15 | [-22.52, -17.51] | 5e-05 | 0.0002 | confirmed (harm) |

#### Family C (gpt-6-luna chat, letter log-probabilities, MetaTool; Holm over 6)

| Model | Test | Claim | n | Estimate (points) | 90% CI (class clusters) | p raw | p Holm | Decision |
|---|---|---|---|---|---|---|---|---|
| luna-logprob | T1 | ids + defs NI (-2) to names + defs | 399 | -0.75 | [-3.74, +1.80] | 0.23 | 0.23 | not shown non-inferior |
| luna-logprob | T2 | one rival costs more than distinct rivals | 343 | -10.20 | [-12.94, -7.55] | 5e-05 | 0.0003 | confirmed (harm) |
| luna-logprob | T3 | kNN-20 beats bare | 399 | +12.16 | [+8.00, +16.88] | 5e-05 | 0.0003 | confirmed |
| luna-logprob | N1 | 30% confusable pool noise costs accuracy | 399 | -11.65 | [-14.89, -8.58] | 5e-05 | 0.0003 | confirmed (harm) |
| luna-logprob | D | ids + definitions beat ids alone by more than 10 points | 399 | +75.56 | [+65.43, +84.28] | 5e-05 | 0.0003 | confirmed |
| luna-logprob | W | persona and politeness each equivalent (+-2) to bare | 399 | +0.35 | [-1.29, +2.05] | 0.054 | 0.11 | not shown equivalent |

#### Transfer (joint correction: Holm over 24 vendor tests; >= 4 of 6, none opposite)

| Claim | Jointly confirmed on | Per-model Holm | Opposite | Verdict (joint) | Verdict (per-model Holm) | Jev 1.13 |
|---|---|---|---|---|---|---|
| T1 | d1-ultra | d1-ultra | - | partially transfers | partially transfers | -2.31 (not shown non-inferior) |
| T2 | decider, decider-flash, luna-decisions, ms-decision-1, d1-ultra, kev-4b | decider, decider-flash, luna-decisions, ms-decision-1, d1-ultra, kev-4b | - | transfers | transfers | -13.76 (confirmed (harm)) |
| T3 | decider, luna-decisions, ms-decision-1, kev-4b | decider, luna-decisions, ms-decision-1, kev-4b | decider-flash | partially transfers | partially transfers | +7.71 (confirmed) |
| N1 | decider, decider-flash, luna-decisions, ms-decision-1, d1-ultra, kev-4b | decider, decider-flash, luna-decisions, ms-decision-1, d1-ultra, kev-4b | - | transfers | transfers | -7.02 (confirmed (harm)) |

#### Chat-model reading (is the rule specific to typed decision APIs?)

| Rule | Chat estimate [90% CI] | Chat status | Typed-API evidence | Reading |
|---|---|---|---|---|
| T1 | -0.75 [-3.74, +1.80] | not resolved | not shown non-inferior; vendors: partially transfers | not resolved on the chat model |
| T2 | -10.20 [-12.94, -7.55] | holds | confirmed (harm); vendors: transfers | not specific to typed decision APIs (holds on the chat model too) |
| T3 | +12.16 [+8.00, +16.88] | holds | confirmed; vendors: partially transfers | not specific to typed decision APIs (holds on the chat model too) |
| N1 | -11.65 [-14.89, -8.58] | holds | confirmed (harm); vendors: transfers | not specific to typed decision APIs (holds on the chat model too) |
| D | +75.56 [+65.43, +84.28] | holds | - | not specific to typed decision APIs (holds on the chat model too) |
| W | +0.35 [-1.29, +2.05] | not resolved | - | not resolved on the chat model |

#### ADDENDUM (2026-11-10): H1 placement and H2 stale shares on every model

| Model | Test | Claim | n | Estimate (points) | 90% CI (class clusters) | p raw | p Holm | Decision |
|---|---|---|---|---|---|---|---|---|
| jev-1.13 | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | +6.35 | [+3.30, +9.38] | 0.00075 | 0.00075 | confirmed |
| jev-1.13 | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -11.40 | [-20.57, -1.17] | 0.013 | 0.013 | reference only |
| decider | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | -15.89 | [-18.73, -13.15] | 1 | 1 | not confirmed; not consistent across datasets (clinc_v, metatool) |
| decider | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -9.90 | [-17.55, -0.27] | 0.088 | 0.18 | not confirmed |
| decider-flash | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | +8.99 | [+6.52, +11.66] | 5e-05 | 0.0001 | confirmed |
| decider-flash | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -4.10 | [-6.68, -0.12] | 0.098 | 0.098 | not confirmed |
| luna-decisions | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | -4.02 | [-6.81, -1.29] | 0.99 | 0.99 | not confirmed; not consistent across datasets (clinc_v, metatool) |
| luna-decisions | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 999 | -12.41 | [-23.68, +0.00] | 0.11 | 0.21 | not confirmed |
| ms-decision-1 | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | +7.52 | [+5.31, +9.72] | 5e-05 | 0.0001 | confirmed |
| ms-decision-1 | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -11.40 | [-20.02, -1.89] | 0.026 | 0.026 | confirmed (harm) |
| d1-ultra | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | +3.16 | [+1.59, +4.77] | 0.0005 | 0.001 | confirmed |
| d1-ultra | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -16.30 | [-28.27, -3.17] | 0.0089 | 0.0089 | confirmed (harm) |
| kev-4b | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 512 | +3.92 | [+1.05, +6.83] | 0.012 | 0.025 | confirmed |
| kev-4b | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -3.90 | [-7.92, +1.12] | 0.32 | 0.32 | not confirmed |
| luna-logprob | H1 | one-rival penalty larger with the examples in the option descriptions than in a labelled b | 343 | -4.81 | [-9.24, -0.88] | 0.98 | 0.98 | not confirmed; not consistent across datasets (metatool) |
| luna-logprob | H2 | stating stale (2025) class shares costs accuracy against stating the true current shares ( | 1000 | -12.80 | [-24.10, +1.13] | 0.16 | 0.32 | not confirmed |

| Claim | Jointly confirmed on (Holm over 12) | Per-model Holm | Opposite | Verdict (joint) | Jev 1.13 | Chat model |
|---|---|---|---|---|---|---|
| H1 | decider-flash, ms-decision-1, d1-ultra | decider-flash, ms-decision-1, d1-ultra, kev-4b | decider, luna-decisions | partially transfers | +6.35 (confirmed) | -4.81 (not confirmed) |
| H2 | - | ms-decision-1, d1-ultra | - | does not transfer | -11.40 (reference only) | -12.80 (not confirmed) |

#### Validity problems

* luna-decisions ledgar ids: 327/400 complete items (< 98%)
* luna-decisions metatool ids: 330/399 complete items (< 98%)

---

## Extended Appendix W. Round 17: statistical re-analyses of Runs 1 to 6 on cached data (observed, post hoc)

This reproduces the round-17 note (`reports/audit_notes/round17/free_analyses.md`), without its list of suggested paper changes; v17 applied them: T3a is reported as observed, T8 as fragile, "13 of 16 survive one 29-test family" uses the wild-cluster p-values, Run 5 is summarised by random effects with the between-model SD, OpenAI's refusal bound is reported, and the 100-per-class headline leads with the failed fresh-item tests, with the five pooled sets in the paper's Table E.10b. None of these analyses changes a pre-registered decision.

### Provenance and safeguards

- **Code:** `experiments/analysis_r17.py`, with the subcommands `extract`, `stress`, `tests`, `run5mm`, `refusal`, `pool` and `all`.
- **Outputs:**
  - `r17_stress_calibration.csv`: stress null, size by number of classes, calibration map
  - `r17_classlevel_tests.csv`: every test of Runs 1 to 6; the confirmed-test summary; the Run 5 recount; components
  - `r17_family29.csv`: one family over the 29 tests, the hierarchical family and a 64-test family
  - `r17_run5_mixed.csv`: Run 5 random-effects summary per lever
  - `r17_refusal_bound.csv`: luna-decisions refusals
  - `r17_pool100_studies.csv`, `r17_pool100_variants.csv`: the 100-per-class pool
  - `r17_checks.csv`: reproduction checks
  - Work pickles go in `~/.jev-prompt-lab/r17_work/`.
- **No API call.**
  - The cache was opened read-only (`stages.gate.ROCache`, SQLite `mode=ro`). A missing response is recorded as missing, never fetched.
  - `load_env` is never called, so no API key is loaded.
  - A socket guard refuses every non-loopback connection, and HF datasets and models were read offline.
  - Everything else comes from frozen result files (`gate_items.csv`, `gate2_items.csv`, `run3_items.csv`, `run4_items.csv`, `run6_items.csv`, the `*_primary.csv` files) and earlier work pickles (rounds 10, 12, 13 and 15), all read-only.
- **Freeze chains verified before any label was read:** Run 4, Run 3, Gate 2 and the Gate (through `stages.run6.chain_ok`), and the Run 3 / first-Gate check inside `stages.run5_crossmodel.assemble`.
- **No existing, frozen or `src/` file was edited.** Stages and earlier analysis modules are imported, not modified.
- **Reproduction checks:** 136 of 136 match (`r17_checks.csv`). They cover:
  - every per-component estimate of the frozen Run 1 and Run 2 tests;
  - every Run 3, 4 and 6 test estimate;
  - every Run 5 estimate and item count, for all eight models;
  - round 14's Holm-over-29 adjusted p for all 29 tests;
  - round 15's 15 study estimates and ten pooled DL estimates;
  - luna-decisions' frozen R2c (+75.00 on 290 items).
  - The gold labels used for Run 2's class checks reproduce the paper's class-cluster p for G2 (0.20) and G5 (0.052) (`r17_classlevel_tests.csv`, "tests", `p_class_pairs_recomputed`).

### Conclusions in plain language

1. **The paper's class-level check is itself too liberal, and a small-cluster correction fixes it.**
   - Under the round-16 stress null (real contrasts, one random sign per gold class), the pairs class bootstrap the paper uses rejects 8.5% (20 to 25 classes) and 8.8% (8 classes) at a nominal two-sided 5%. Its excess grows at the small α that Holm uses: at a one-sided 0.1% it rejects 0.53% and 1.44%.
   - The wild-cluster restricted bootstrap with Webb weights (WCR) rejects 4.9 to 5.2% one-sided at 5% in every bin with 8 or more classes, and stays within about 0.1 point of nominal at 1% and 0.1% (conservative at 8 classes).
2. **14 of the 16 confirmed tests survive at a true 5% size; two do not.**
   - **T3a** (dense prompt vs a fixed vote, tweets) fails under all three corrections. Its WCR p is 0.017, Holm-adjusted 0.12 within Run 1.
   - **T8** (packed questions) survives WCR (Holm 0.022) but fails both stress calibrations (Holm 0.060 and 0.067).
   - Every confirmed test of Runs 5 and 6 (29 tests) survives WCR. The Run 5 transfer counts do not change: retrieval 6, wrong labels 6, definitions 6, wrappers 4 of 7.
3. **One family over all 29 tests leaves 13 of the 16 confirmed when class-level p-values are used.**
   - With the pre-registered p, 14 survive (T8 and H3 fail, as round 14 found).
   - With WCR class-level p, 13 survive (T3a, T8 and H3 fail).
   - A hierarchical split (α/4 per run, Holm within) leaves 11 (T1c and T7a fail as well).
4. **Run 5 as a random-effects summary (replacing "k of 7 votes").**
   - Retrieved examples help the average vendor model by +5.6 points [+2.0, +9.3]. Models differ (between-model SD 3.5), so a new model's gain could plausibly be anywhere from −2.3 to +13.6.
   - Three wrong labels cost −27.7 [−34.6, −20.7] (SD 6.3). Jev 1.13's −60.6 lies 4.6 SDs outside the vendor distribution.
   - Definitions add +78.7 [+71.9, +85.4] (SD 4.1).
   - The wrappers pool to −0.15 (persona) and −0.19 (politeness) points. The prediction intervals for a new model lie inside ±2 ([−0.96, +0.65] and [−1.28, +0.90]).
5. **OpenAI's refusals cannot overturn the definitions result.**
   - luna-decisions refused mostly the **ids-alone control** (128 of 130 missing item-paraphrases in the two definitions cells).
   - In the worst case for the test (every refused control right, every refused treatment wrong), R2c is +58.1 [+52.1, +63.8], still far above the +10 margin. R2c stays confirmed, and "transfers" stays 6 of 7.
6. **The 100-per-class pool: once pools are treated as shared, no pooled set excludes zero, and none is a clean equivalence.**
   - The five sets give −0.47, −0.69, −0.08, −0.03 and −0.77.
   - Their 90% intervals with class and pool-draw dependence are [−1.43, +0.50], [−1.53, +0.14], [−1.39, +1.22], [−1.30, +1.24] and [−2.12, +0.59].
   - HKSJ barely moves the DL intervals, because the studies are less spread than their SEs imply (q < 1).

### 1. Stress-calibrated class-level decisions (R1 W6 / Q5, experiment 1a)

### 1a. How each class-level rule behaves under the stress null (`r17_stress_calibration.csv`, table "size by bin")

**Method.**
- The construction is round 16's: every Gate arm's per-item contrast and three Run 6 contrasts, with one random sign per gold class, 2,000 replicates per contrast.
- The pairs class bootstrap uses B = 20,000 draws, as every test does, so null and observed p-values sit on the same grid. WCR uses 999 Webb draws.
- Bins are the smallest number of classes in any dataset of the contrast.

| Bin | Pairs class bootstrap, two-sided at .05 | Pairs, one-sided at .01 | Pairs, one-sided at .001 | WCR one-sided at .05 | WCR one-sided at .01 | WCR one-sided at .001 |
|---|---|---|---|---|---|---|
| ≥ 49 classes | 5.85% [5.40, 6.33] | 1.50% | 0.21% | 4.93% | 1.08% | 0.11% |
| 20 to 25 classes | 8.50% [8.19, 8.82] | 2.06% | 0.53% | 5.03% | 1.08% | 0.10% |
| 8 classes | 8.77% [8.22, 9.34] | 3.45% | 1.44% | 5.21% | 0.48% | 0.00% |
| 2 classes | 49.6% | 24.8% | 24.8% | not defined | | |

- Round 16's two-sided 5% sizes are reproduced (5.5, 8.6 / 7.0, 10.3 and 48.2% there; table "reproduction of round 16").
- **The pairs class bootstrap gets relatively worse as α shrinks.**
  - At 8 classes, 1.1% of null replicates already give the smallest possible p (5e-5). The calibrated p at the floor is 0.011 (table "null CDF (calibration map)").
  - At 20 to 25 classes it is 0.0011, and at ≥ 49 classes 0.00025.
- **WCR is close to nominal in every bin with 8 or more classes, and conservative at 8 classes for small α.** It is the correction used for the headline below.

### 1b. Three corrected decisions per test (`r17_classlevel_tests.csv`, tables "tests" and "confirmed tests: survive at a true 5% size?")

Each test gets three replacement class-level p-values, and each is put through Holm within the test's own pre-registered family:

- **WCR:** a wild-cluster restricted bootstrap-t (Webb weights, 9,999 draws, CR1 SEs per dataset, null imposed by a common shift).
- **Calibrated, bin:** the pairs class p mapped through the stress-null CDF of the test's smallest class count. This is the reviewers' literal option. It is conservative for pooled tests, because one small dataset sets the bin.
- **Calibrated, own:** the pairs class p mapped through the test's own null, built from its items centred within each dataset with one random sign per class (1,000 replicates).

A test "survives" if it passes its pre-registered rule and the corrected Holm. Classes come from gold labels. For the Run 2 class checks, gold was taken from the round-12 Gate 2 extract.

**The 16 confirmed tests of Runs 1 to 4** (one-sided p unless stated; Holm within the run):

| Test | Min. classes | Class p (paper's check) | WCR p (Holm) | Calibrated, own (Holm) | Calibrated, bin (Holm) | Survives |
|---|---|---|---|---|---|---|
| T1a, T1b, T4a | 77 to 150 | 5e-5 | 1e-4 (.0014) | ≤ .001 (≤ .012) | .00025 (.0035) | all three |
| T1c | 20 | 5e-5 | .0017 (.015) | .002 (.018) | .0011 (.012) | all three |
| **T3a** | 20 | .0027 | **.017 (.12)** | .0095 (.066) | .0084 (.067) | **none** |
| T3c, G1c | 2 | item level only, 5e-5 | n/a | n/a | n/a | as before: no class check possible |
| T4b | 20 | 5e-5 | 1e-4 (.0014) | .0005 (.007) | .0011 (.012) | all three |
| T7a | 20 | .00055 | .0015 (.015) | .0015 (.015) | .0039 (.035) | all three |
| **T8** | 20 | .003 | .0028 (.022) | **.0075 (.060)** | **.0091 (.067)** | **WCR only** |
| H1 | 8 | .0004 (pigeonhole) | 1e-4 (.0003) | .001 (.003) | .013 (.034) | all three |
| H2 | 8 | 5e-5 | 1e-4 (.0003) | .001 (.003) | .011 (.034) | all three |
| H3 | 8 | .014 | .011 (.011) | .026 (.026) | .039 (.039) | all three (within Run 3 only) |
| X3a-c | 20 | 5e-5 | 1e-4 (.0005) | .0005 (.0025) | .0011 (.0055) | all three |

What this shows:

- **T3a's +17.0 points** (90% class interval [+7.4, +26.7]; wild [+6.6, +27.2]; table "components") rests on 20 tweet classes with very uneven class effects.
  - After the small-cluster correction, it ranks behind T8 in Run 1's Holm sequence and is no longer rejected.
  - With T3b already demoted and T3c a two-class test, the "dense prompt beats a fixed vote" claim (T3) now rests on ToxicChat alone at class level.
- **T8 is fragile.** Its WCR pass is real (p 0.0028), but both stress calibrations fail it, and it also fails the 29-test correction (section 2).
- **The caveats.**
  - For H1 (Run 3) and R1 (Run 5), the WCR and the own-null calibration use item means over the five stimuli, with stimuli fixed. The pre-registered pigeonhole p also resamples stimuli (`note` field).
  - Calibrated p-values for tests at the bootstrap floor (5e-5) are upper bounds, because a 20,000-draw p cannot go lower.

**Runs 5 and 6.** All 29 confirmed tests there survive WCR and the own-null calibration: 26 Run 5 tests over six vendors and Jev 1.14, and P1 to P3 of Run 6.

- **One exception, under the bin calibration only:** d1-ultra's retrieval gain, +2.6 [+0.2, +5.0], with p 0.037 calibrated to 0.056.
- ms-decision-1's retrieval gain (+2.5, WCR p 0.015) survives every variant within its 4-test family.

**Run 5 recount** (table "Run 5 transfer recount"; the rule is at least 5 of 7):

| Test | As frozen | WCR | Calibrated, own | Calibrated, bin |
|---|---|---|---|---|
| R1 wrappers | 4 (partially transfers) | 4 | 4 | 4 |
| R2a retrieval | 6 (transfers) | 6 | 6 | 5 (transfers) |
| R2b wrong labels | 6 | 6 | 6 | 6 |
| R2c definitions | 6 | 6 | 6 | 6 |

### 2. One family over the 29 pre-registered tests (R1 W7, experiment 1b)

Source: `r17_family29.csv`, table "summary: the 16 confirmed tests" (per-test rows in table "29 tests of Runs 1-4").

- **Holm 29** is one Holm family over the 29 tests.
- **Hierarchical** splits α over the four runs (0.0125 each) and applies Holm within each run.
- **Holm 64** adds every Run 5 (32) and Run 6 (3) test, making one programme-wide family.
- Each p variant is the larger of the pre-registered p and the class-level p, so a test must pass both.

| p used | Holm 29: survive of 16 (fail) | Hierarchical (fail) | Holm 64 (fail) |
|---|---|---|---|
| pre-registered, as frozen | 14 (T8 adj. .052, H3 .070) | 14 (T8, H3) | 14 (T8, H3) |
| class-level basis (the paper's class check) | 14 (T8 .13, H3 .20) | 13 (T3a, T8, H3) | 13 (T3a, T8, H3) |
| **wild cluster (Webb)** | **13 (T3a .23, T8 .14, H3 .21)** | **11 (T1c, T3a, T7a, T8, H3)** | 13 (T3a, T8, H3) |
| calibrated, own null | 13 (T3a, T8, H3) | 11 (T1c, T3a, T7a, T8, H3) | 11 |
| calibrated, bin null | 10 (T3a, T7a, T8, H1, H2, H3) | 10 | 5 |

- The pre-registered row reproduces round 14 exactly (`r17_checks.csv`).
- **In the 64-test family, three Run 5 passes drop out under the pre-registered p** (table "Runs 5-6 in the 64-test programme family"):
  - Jev 1.14's R1 (Holm 0.081);
  - d1-ultra's R2a (0.41);
  - ms-decision-1's R2a (0.12).
  - Retrieval then holds on 4 of 7 vendors, the paper's "4 of 7 under one joint correction".
- **The two calibrated rows lose many tests in the larger families because of resolution, not evidence.**
  - A test at the bootstrap floor (p 5e-5) has a calibrated p of 0.00025 to 0.011 under the bin null (by class count) and about 0.0005 to 0.002 under its own null. Among 64 tests, or ranked among 29 such tests, these values cannot pass.
  - Read those rows as lower bounds on survival. The WCR row is the reliable one.

### 3. Run 5 as a cross-model random-effects summary (R1 W4, experiment 1c)

Source: `r17_run5_mixed.csv`, table "Run 5 random-effects summary".

**Model.**
- Per model, the frozen statistic: the dataset-equal mean of paired, paraphrase-averaged item differences. The per-model estimates reproduce `run5_primary.csv` (`per_model_matches_run5_primary`).
- Pooled effect: the unweighted mean over the six completed vendor models.
- **Item and class sharing** enters through a **joint bootstrap**: gold classes are resampled within each dataset with the same weights for every model, and for R1 the five stimuli are resampled with the same weights everywhere (10,000 draws).
- **The between-model SD τ** is estimated by moments: the variance of the six estimates minus the joint-bootstrap estimate of their sampling variance across models.
- 90% intervals:
  - for the pooled effect: SE = √(τ²/6 + var of the mean over shared items), with t on 5 df;
  - for τ: an approximate χ² interval;
  - for a new model's true effect: a prediction interval.
- A model × class (× stimulus) pigeonhole bootstrap is given as a cross-check (`ci90_pigeonhole_models_x_classes_pts`).

| Lever (six vendors) | Pooled effect [90% RE interval] | Pigeonhole | Between-model SD τ [approx. 90%] | New model, 90% PI | P(new model on the claimed side) | Jev 1.13 vs vendor mean |
|---|---|---|---|---|---|---|
| R1 persona (±2) | −0.15 [−0.84, +0.54] | [−0.94, +0.53] | 0.21 [0.00, 1.15] | [−0.96, +0.65] | 1.00 within ±2 | −0.21 (z −0.4) |
| R1 politeness (±2) | −0.19 [−0.76, +0.38] | [−0.86, +0.35] | 0.46 [0.00, 1.30] | [−1.28, +0.90] | 1.00 within ±2 | +0.14 (z +0.2) |
| R2a retrieved examples | +5.64 [+2.02, +9.26] | [+2.88, +8.66] | 3.51 [2.25, 7.52] | [−2.30, +13.58] | 0.92 above 0 | +2.36 [+0.79, +3.87] (z +0.6) |
| R2b three wrong labels | −27.65 [−34.57, −20.73] | [−33.37, −22.06] | 6.27 [3.83, 13.81] | [−42.06, −13.24] | 1.00 below 0 | **−32.91 [−36.84, −29.17] (z −4.6)** |
| R2c definitions (> +10) | +78.65 [+71.92, +85.37] | [+72.92, +84.03] | 4.05 [2.34, 9.12] | [+68.08, +89.22] | 1.00 above +10 | +2.35 [−1.02, +5.32] (z +0.5) |

- Per-model estimates (points) are in `per_model_pts`. For example, R2a: d1-ultra 2.64, decider 3.64, decider-flash 4.58, kev-4b 9.92, luna-decisions 10.51, ms-decision-1 2.53.
- **The sensitivity rows hardly change the picture:**
  - adding Jev 1.13 as a seventh model gives R2a +5.97 [+2.77, +9.17] and R2c +78.98;
  - R2b widens to −32.35 (τ 13.7), because Jev is the outlier;
  - R2c without luna gives +79.38 [+72.08, +86.67].
- **Retrieval is the only lever whose sign is not guaranteed for a new model.** Its prediction interval crosses 0, and most of the variance is between models (share 0.87, `share_of_variance_between_models`).
- **For the wrappers, the pooled vendor effect and the new-model interval sit inside ±2.** That is a stronger statement than "4 of 7, 2 inconclusive". But it is post hoc, and it fixes the paraphrase stratum as the frozen R1 did.

### 4. Worst-case refusal bound for OpenAI's definitions cells (R1 W4 / Q3, experiment 1d)

Source: `r17_refusal_bound.csv`.

**Where the refusals are.**

| Cell | Item-paraphrases | Missing: ids alone (control) | Missing: ids + definitions (treatment) | Complete items |
|---|---|---|---|---|
| MASSIVE definitions | 400 | 90 | 2 | 123 of 200 |
| MetaTool-C definitions | 400 | 38 | 0 | 167 of 200 |

- These counts are from table "luna-decisions definitions cells".
- 205 unique requests are missing across luna's primary cells (table "missing responses ..."). The worker log counts 210 over all cells, including secondary ones.
- The refusals fall almost entirely on the **control**: luna declines cryptic-id questions that come without definitions.

**Bounds** (table "bounds (luna-decisions, OpenAI)"; class-cluster 90% intervals; margin +10 for R2c):

| Scoring of refused requests | R2c estimate [90% CI] (n items) | Holm in luna's family | R2c confirmed on (of 7) |
|---|---|---|---|
| As frozen: complete items only | +75.00 [+68.68, +81.15] (290) | reject | 6 |
| Wrong in both arms | +74.12 [+68.87, +79.00] (400) | reject | 6 |
| Right in both arms | +58.38 [+52.35, +63.92] (400) | reject | 6 |
| **Worst case: refused treatment wrong, refused control right** | **+58.13 [+52.06, +63.82] (400)** | reject | **6** |
| Best case: refused treatment right, refused control wrong | +74.38 [+69.13, +79.34] (400) | reject | 6 |

- Luna's other tests do not move. Retrieval goes from +10.51 (frozen) to +10.17 at worst. Wrong labels go from −25.63 to −25.66 at worst.
- **R1 is inconclusive under every scoring**: p from 0.068 (best case) to 0.54 (worst case). Both prefixes cost 0.8 to 2.1 points.
- **Missing-at-random check** (table "missing-at-random check"): other models' R2c effects on the items luna refused are similar to their effects on the items it answered.
  - On MASSIVE the five other vendors range 68.8 to 84.4 on refused items, against 70.3 to 85.4 on answered ones.
  - On MetaTool-C they are 74.2 to 81.8 against 72.2 to 81.1 (vendors only; Jev 1.13 81.8 against 83.5). For three of the five vendors the refused items show a 4 to 7 point smaller effect.
- Fed into the random-effects summary, luna's worst case widens R2c to +75.83 [+66.20, +85.47] with τ 9.41 (table "Run 5 random-effects summary (luna R2c worst case)").

### 5. The 100-per-class pool: joint bootstrap, HKSJ and all five sets side by side (R1 W1, R2 W1 / E1 / Q4, experiment 1e)

Sources: `r17_pool100_studies.csv` (tables "studies", "overlap between studies of one source") and `r17_pool100_variants.csv` (tables "side by side ..." and "pooled estimates (long)").

**What the 15 comparisons share** (R2 Q4).
- **Items:** no item id is shared between any two comparisons.
- **Classes:** every pair from one source shares all its gold classes: tweets (Runs 1 and 2), CFPB (Runs 1, 2 and 3), MASSIVE, LEDGAR and MetaTool (Runs 3 and 4), ToxicChat (Runs 1 and 2).
- **Pools:** the labelled pools are assumed to be shared within a source. That is the conservative reading. Pool-draw SDs come from round 15's X2: tweets 0.93 and CFPB 1.18 points, others 1.06.

**Methods** (weights are the DL weights from class-cluster SEs, as in round 15):
- **DL** is round 15's random-effects interval.
- **HKSJ** is Hartung-Knapp-Sidik-Jonkman with t on k − 1 df. "Modified" floors its variance factor q at 1.
- **RVE** is a robust variance clustered by source (CR1, t on J − 1 df).
- **Joint, classes** resamples each source's gold classes once for all its comparisons.
- **Joint, classes and pools** adds one pool-draw shift per source, shared by that source's comparisons.

| Pooled set (k) | Estimate | DL (round 15) | HKSJ | HKSJ modified | RVE by source | Joint, classes | **Joint, classes + shared pools** | DL with pool variance (estimate) |
|---|---|---|---|---|---|---|---|---|
| All 13 multi-class | −0.47 | [−0.79, −0.15] | [−0.77, −0.17] | [−0.81, −0.12] | [−0.87, −0.06] | [−0.81, −0.12] | **[−1.43, +0.50]** | [−0.90, +0.50] (−0.20) |
| All 15 incl. ToxicChat | −0.69 | [−1.00, −0.38] | [−1.01, −0.37] | [−1.02, −0.36] | [−1.16, −0.22] | [−0.98, −0.39] | **[−1.53, +0.14]** | [−1.07, +0.17] (−0.45) |
| Fresh-item runs only (7) | −0.08 | [−0.59, +0.43] | [−0.56, +0.40] | [−0.68, +0.52] | [−0.33, +0.17] | [−0.65, +0.50] | **[−1.39, +1.22]** | [−1.07, +0.75] (−0.16) |
| The "nine pre-registered" (G5, H5/H5i, X1b) | −0.03 | [−0.53, +0.47] | [−0.46, +0.41] | [−0.59, +0.54] | [−0.28, +0.23] | [−0.59, +0.54] | **[−1.30, +1.24]** | [−0.89, +0.85] (−0.02) |
| Run 4 X1b only (3) | −0.77 | [−1.66, +0.12] | [−1.79, +0.26] | [−2.34, +0.81] | [−1.78, +0.25] | [−1.66, +0.12] | **[−2.12, +0.59]** | [−2.09, +0.60] (−0.75) |

- **Sharing classes changes almost nothing; sharing pools roughly triples the SE.**
  - With classes shared, the joint bootstrap SE is close to the DL SE (13 studies: 0.21 against 0.19; `se_J1_pts`, `se_DL_pts`).
  - With pools shared too, it rises to 0.59 (`se_J3_pts`).
  - So the dependence that matters is the shared labelled pool, not shared classes.
- **HKSJ does not widen the intervals here.** The DL τ is 0 in four sets and q is 0.42 to 0.96 (`hk_q`), so the studies vary less than their SEs predict. The modified HKSJ, which cannot be narrower than DL, is the one to report.
- **RVE is narrower than DL in two sets** (fresh items, the nine). With 3 to 8 source clusters it is unreliable, and it should not be used.
- **With shared pools, no set excludes zero.**
  - Three sets have a lower bound above −1.5: the 13 (−1.43), fresh items (−1.39) and the nine (−1.30).
  - Two do not: the 15 (−1.53) and X1b alone (−2.12).
  - The share of centred draws at or below −1.5 is 0.027 to 0.055 for the first four sets and 0.19 for X1b (`share_J3_draws_below_-1.5 (centred)`).
  - So a post hoc non-inferiority reading at −1.5 holds for three sets and fails for two. Picking one would be best-of selection.

---

## Extended Appendix X. Round 18: wild-cluster re-decision of Runs 7 and 8, pooled cross-vendor effects and model families (observed, post hoc)

Everything here is post hoc and cannot change a planned decision. Code: `experiments/analysis_r18.py` (subcommands `extract`, `wcr`, `re`, `families`), which imports round 17's methods unchanged. Outputs: `r18_wcr_tests.csv`, `r18_wcr_components.csv`, `r18_random_effects.csv`, `r18_families.csv` and `r18_checks.csv` (286 of 286 reproduction checks matched). The cache was opened read-only, no API key was loaded, a socket guard refused every non-loopback connection, and the local embedding cache had no misses. Both freeze chains verified before any label was read. The source note is `reports/audit_notes/round18/free_analyses.md`.

**X.1 Method.** Wild-cluster restricted bootstrap-t: one Webb six-point weight per gold class within each dataset, the null imposed by a common shift, CR1 class-clustered standard errors, 9,999 draws, one-sided p (TOST takes the larger one-sided p; intersection-union tests the larger over levers). Holm runs within each run's frozen families (Run 7: 7; Run 8: J 12, W 6, each vendor 4 with a joint correction over 24, chat 6; addendum per vendor 2 with a joint correction over 12). The frozen rule doubled p for the 8-class tests because the pairs bootstrap was about 2x liberal there; WCR holds its size with 8 classes, so its p is used undoubled, and the doubled value is a sensitivity. Tests whose frozen rule also resamples a factor (pool draws, wordings, stimuli) use WCR on item means with the factor fixed.

**X.2 Re-decisions.**

| Test | Estimate | Frozen p (Holm) | WCR p (Holm) | WCR 90% | Frozen → WCR |
|---|---|---|---|---|---|
| Run 7 E5a wrappers ±2, hard items | persona +0.59 | 0.17 (0.44) | 0.21 (0.42) | [−2.24, +3.28] | not shown → not shown |
| Run 7 E5b wrappers ±0.10 nats | +0.0085 nats | 5e-5 (.0004) | 1e-4 (.0007) | [−0.024, +0.041] | equivalent → equivalent |
| Run 7 E6a, E6b placement controls | +7.40; +8.12 | 5e-5 (.0004) | 1e-4 (.0007) | [+5.39, +9.37]; [+5.68, +10.54] | confirmed → confirmed |
| Run 7 E7a stale − true shares (8 classes) | −11.53 | 0.021 doubled (0.083) | 0.046 (0.19) | [−26.29, +2.93] | not confirmed → not confirmed |
| Run 8 W1 capitals ≡ bare | +0.25 | 5e-5 (.0003) | .0004 (.002) | [−0.53, +1.05] | equivalent → equivalent |
| Run 8 W2 packed questions ≡ probe | +0.30 | 5e-5 (.0003) | 1e-4 (.0006) | [+0.03, +0.58] | equivalent → equivalent |
| **Run 8 W4 shuffled shares − bare** | **−1.08** | **.0125 (.050)** | **.023 (.093)** | [−1.99, −0.17] | **confirmed (harm) → not confirmed** |
| Run 8 W5 persona / politeness ≡ padding | +1.08 | .093 (.19) | .044 (.12) | [+0.22, +1.95] | not shown → not shown |
| Run 8 W6 names + blind definitions − names | +6.52 | .019 (.057) | .039 (.12) | [+0.54, +12.45] | not confirmed → not confirmed |

W4's Monte Carlo check (five seeds of 99,999 draws) gave WCR p 0.0234 to 0.0247 and Holm 0.094 to 0.099, confirmed in none. Run 8's Jev family J stays at 6 of 12 and the chat model at 4 of 6. All 24 vendor decisions stand, per model and jointly, and no "opposite" flag changes (Decider Flash's T3 stays opposite, WCR [−17.03, −11.96]). The closest calls: Microsoft-Decision-1's T3 (WCR p 0.0062, joint Holm 0.0496; 0.045 to 0.049 over five seeds), Kev-4B's placement H1 (+3.92, WCR p 0.014, per-model Holm 0.027, joint 0.12) and the per-model stale-share passes of Microsoft-Decision-1 (WCR p 0.035) and d1-ultra (0.043), which fail if the WCR p is doubled. Transfer counts: T1 1 of 6, T2 6 of 6, T3 4 of 6 (one opposite), N1 6 of 6, H1 3 of 6 (two opposite), H2 0 of 6, all unchanged.

**X.3 Pooled cross-vendor effects** (`r18_random_effects.csv`; round 17's random-effects method: unweighted mean of the six vendors, joint class bootstrap with the same weights for every model, τ by moments, t on 5 df).

| Contrast (six vendors) | Pooled [90%] | τ [approx. 90%] | New model, 90% PI | Jev 1.13 minus vendor mean (z) |
|---|---|---|---|---|
| N1 30% confusable pool noise − clean | −12.62 [−20.91, −4.32] | 9.86 [6.58, 20.70] | [−34.15, +8.91] | +5.60 (z +0.5) |
| T2 one rival − distinct rivals | −6.27 [−8.38, −4.15] | 2.37 [1.52, 5.09] | [−11.49, −1.04] | −7.49 (z −2.8) |
| T3 kNN-20 − bare, fresh items | +1.10 [−5.79, +7.99] | 7.86 [5.23, 16.53] | [−16.18, +18.37] | +6.62 (z +0.8) |

Per model (points), N1: Decider −4.41, Decider Flash −4.54, OpenAI Decisions −7.00, Microsoft-Decision-1 −10.65, d1-ultra −28.96, Kev-4B −20.15. T2: −4.73, −6.30, −7.34, −10.09, −6.33, −2.80. T3: +3.98, −14.51, +7.22, +3.19, +1.06, +5.63. Sensitivities: with Jev 1.13 added, N1 −11.82, T2 −7.34, T3 +2.04; averaging the Perplexity pair first, −14.25, −6.42, +2.37; four base-model groups, −13.96, −6.41, +1.86; without Kev-4B, −11.11, −6.96, +0.19; without Decider Flash, T3 +4.22 [+0.94, +7.49]. Most of the variance is between models (share 0.92 to 0.98), and the six were chosen, not sampled, so the prediction intervals are descriptive only.

**X.4 Model families** (`r18_families.csv`; several lineage facts come from secondary sources).

| Model | Vendor family | Base model |
|---|---|---|
| Jev 1.13 (and 1.14) | TypeSafe | undisclosed |
| Decider v1.2 | Perplexity | Qwen3.8-27B |
| Decider Flash | Perplexity | Qwen3.8 (assumed; base not stated) |
| OpenAI Decisions | OpenAI | gpt-6-luna |
| gpt-6-luna chat (the chat model) | OpenAI | gpt-6-luna: the same model as OpenAI Decisions, read through letter log-probabilities |
| Microsoft-Decision-1 | Microsoft | Qwen3.5-9B |
| Liquid d1-ultra | Liquid | LFM (not Qwen) |
| Kev-4B | Kev (open weights) | Qwen3.5-4B; an open Jev clone (whether its training data include Jev outputs is unknown) |

| Claim | Models | Vendor families: any / all | Opposite or split families |
|---|---|---|---|
| Retrieval, Run 5 (re-used items) | 6 of 7 | 5 / 5 of 6 (5 of 5 tested) | – |
| Retrieval, Run 8 T3 (fresh) | 4 of 6 | 4 / 3 of 5 | Perplexity split |
| Pool noise, Run 8 N1 | 6 of 6 | 5 / 5 of 5 | – |
| One-rival penalty, Run 8 T2 | 6 of 6 | 5 / 5 of 5 | – |
| Placement, Run 8 H1 | 3 of 6 | 3 / 2 of 5 | OpenAI opposite (both readouts); Perplexity split; Kev on Jev's side (+3.92; per-model Holm 0.027, joint 0.12), not opposite |
| Definitions rescue ids, Run 5 | 6 of 7 | 5 / 5 of 6 (5 of 5 tested) | – |
| Ids + definitions no more than 2 below names, Run 8 T1 | 1 of 6 | 1 / 1 of 5 | – |
| Wrappers, Run 5 | 4 of 7 | 3 / 3 of 6 | – |
| Stale shares, Run 8 H2 | 0 of 6 | 0 of 5 | – |

No family-level threshold was planned, so these are counts, not verdicts. Family collapsing addresses shared lineage, not shared items; the random-effects summary of X.3 handles shared items.

---

## Extended Appendix Y. Run 9 in full: four private synthetic datasets (leakage check) and the names experiment (plan fixed locally; difficulty adjustment exploratory)

Run 9 asked whether the effects measured on public benchmarks are distorted by training-data leakage, and how much option names and descriptions matter (Sections 4.1 and 7). It ran on Jev 1.13 only. This appendix repeats the paper's Appendix Y and adds the per-dataset intervals (Y.6), the generation method in outline (Y.7), the public label sets (Y.8) and the run's four figures (Y.9). Paper Section 7 and Table 6 give the summary.

**Y.1 Plan and analysis.** The plan (`reports/preregistration_run9.md`) was written on 2026-11-10 before any Run 9 request to Jev. A manifest (`registry_post/run9/run9_manifest.json`) froze the code hashes, the private items, the blind definitions and every dataset's item ids, texts and request set, and every live send checked it. The plan is internal and not publicly archived. Every request was built by Run 8's code, so the arms are byte-identical to Run 8's wherever Run 8 sent them; those requests were cache hits, and the open effects reproduce Run 8 (retrieval +7.7, one rival −13.8, 30% confusable noise −7.0). Two instruction wordings were used, except for the wrappers, which used the first wording on the first 400 items of each dataset. An item's value is the mean over wordings of [top option = gold]; effects are paired by item, with 90% wild-cluster restricted bootstrap-t intervals (Webb weights, 9,999 draws, gold classes within each dataset), as in re-analyses 2 and 3. Pooled effects are dataset-equal means within each side (three open, four closed datasets). The primary contrast per technique is open − closed, two-sided, with Holm over the eight techniques. Secondary: the three matched pairs, the Spearman correlation of the eight pooled effects (pairs class bootstrap; also without the two largest), the bare-call accuracy gap, the names experiment and every per-dataset effect. Only items complete in both arms of a contrast enter it.

*Fixed criteria.* A rule whose open effect is confirmed counts as distorted if the closed interval lies wholly on the other side of zero, or if the open − closed difference passes Holm and is at least 2 points and at least half the open effect. A null (descriptions on names, true shares, wrappers) counts as masked if it helps on closed data only and the difference passes Holm. The ranking is preserved if the lower end of the Spearman interval is at least 0.5, and distorted if its upper end is below 0.5. The bare-call gap is reported but never read alone as leakage, because the private sets are synthetic and model-validated. Absent all of these, the reading is "no distortion large enough to detect at this size", not "no leakage".

*Exploratory difficulty adjustment* (added after the first results, not in the plan). Per technique, a random-effects meta-regression of the per-dataset effect on headroom (100 − bare accuracy) with an open/closed indicator: τ² by moments, Hartung–Knapp–Sidik–Jonkman variance and t on k − 3 degrees of freedom. The shift is open minus closed at the same headroom. It was repeated on bare-call log-odds, without ScotLease, and for the pair OpsDeck-24 and MetaTool.

**Y.2 The private datasets.** Every label has a public name, a public one-line definition (used only in the descriptions arm) and a private generation brief given to the generators only, so that items do not paraphrase the definitions (MetaTool's queries were generated from its descriptions [16]). Each dataset has a glossary of invented people, firms, places and products; real legal and physics terms stay, because they are the jargon being tested. Items vary in persona (ten per dataset), style, length and spelling noise, and 30% of generation batches were asked for near-misses that share vocabulary with a named confusable neighbour. The generators (Claude Haiku 5.5, Gemini 3.1 Flash-Lite) and the validator (Mistral Large) were called through OpenRouter with data collection denied; OpenAI, Qwen and Liquid models were excluded, because they back tested models. The validator labelled every item blind; when it disagreed with the intended label, the other generator labelled it blind and the majority of three decided; a three-way split or an UNCLEAR majority dropped the item. De-duplication removed exact duplicates, TF-IDF cosine ≥ 0.90 and bge-small cosine ≥ 0.95 within each dataset; an item with TF-IDF cosine ≥ 0.90 to any text of CLINC150, Banking77, MASSIVE, LEDGAR, MetaTool, the tweets or ToxicChat was dropped as an open twin. Kept items were split per class in a seeded order that alternates the generators: the test quota first, then 100 for the pool. The items are stored only on the author's machine and in the response cache, and were sent only to the two generators, the validator and Jev 1.13.

**Table Y.1.** The four private datasets. Agreement: the validator's label equals the intended one; final: the majority label equals the intended one. Duplicates: share of generated items removed as near-duplicates. Max cosine: 99th percentile of each item's highest TF-IDF cosine to any open text.

| Dataset | Domain; labels | Test shares | Words (median) | Generated → kept | Agreement; final | Duplicates; open twins; max cosine |
|---|---|---|---|---|---|---|
| KitchenOps-80 | commercial-kitchen assistant; 80 snake_case intents with kitchen jargon | balanced | 12 | 12,263 → 11,483 | 95.6%; 98.0% | 5.3%; 6; 0.53 |
| OpsDeck-24 | developer requests; 24 invented two-word tools (brand + function word) with catalogue descriptions | Zipf 0.6 | 24 | 4,661 → 4,606 | 94.4%; 97.5% | 0.4%; 0; 0.34 |
| ScotLease-25 | Scottish commercial-lease clauses; 25 jargon-heavy types | Zipf 0.8 | 88 | 4,706 → 4,278 | 99.7%; 99.9% | 9.1%; 0; 0.30 |
| BeamDesk-14 | synchrotron support tickets; 14 teams | Zipf 1.0 | 105 | 3,135 → 3,108 | 98.5%; 99.5% | 0.8%; 0; 0.19 |

Each dataset keeps about 1,000 test items and 100 pool items per class. Descriptions for the descriptions arm were blind one-line definitions written from the label names by Mistral Large, following Run 3's rules, for CLINC150, KitchenOps, ScotLease and BeamDesk; OpsDeck used its catalogue descriptions and MetaTool its own; LEDGAR used Run 8's. Stated shares were the population shares of each test set.

**Y.3 Results per dataset.**

**Table Y.2.** Run 9 effects per dataset on Jev 1.13 (accuracy points). D2: cryptic ids vs readable names; D3: three wrong labels vs three correct (display); D4: one rival vs distinct rivals; D1: retrieved examples vs bare call; D5: 30% confusable pool noise vs clean pool; N1: descriptions on readable names; N2: true shares stated; N3: persona and politeness. Open: CLINC150, LEDGAR, MetaTool; private: the other four. Intervals are in Table Y.7.

| Dataset | D2 | D3 | D4 | D1 | D5 | N1 | N2 | N3 | Bare (%) |
|---|---|---|---|---|---|---|---|---|---|
| CLINC150 | −91.8 | −55.3 | −23.9 | +6.4 | −8.5 | −1.0 | −1.3 | −0.1 | 92.6 |
| LEDGAR | −88.1 | −24.6 | −5.0 | +3.3 | −3.7 | −0.4 | −0.4 | +0.1 | 91.4 |
| MetaTool | −68.3 | −68.7 | −12.4 | +13.4 | −8.9 | +8.4 | +5.0 | +1.1 | 76.1 |
| KitchenOps-80 | −87.7 | −70.3 | −19.5 | +8.6 | −8.9 | +2.8 | +1.7 | +0.9 | 89.0 |
| OpsDeck-24 | −66.6 | −96.6 | −7.8 | +27.0 | −17.1 | +25.0 | +2.5 | −4.2 | 69.4 |
| ScotLease-25 | −98.1 | −31.5 | −5.1 | +0.1 | −2.3 | −1.0 | −0.1 | −0.2 | 99.8 |
| BeamDesk-14 | −90.2 | −26.1 | −17.7 | +4.7 | −3.0 | +1.6 | +2.0 | +0.5 | 95.0 |

**Table Y.3.** Matched pairs: each open dataset minus its private mirror (points, 90% intervals with classes resampled within each dataset). BeamDesk has no open mirror in this run.

| Technique | CLINC150 − KitchenOps | MetaTool − OpsDeck | LEDGAR − ScotLease |
|---|---|---|---|
| D2 | −4.2 [−8.5, 0.0] | −1.7 [−19.3, +16.0] | +10.0 [+0.1, +19.9] |
| D3 | +15.0 [+9.9, +20.1] | +27.9 [+20.1, +36.1] | +6.9 [−2.9, +16.2] |
| D4 | −4.4 [−6.6, −2.2] | −4.6 [−7.6, −1.5] | +0.1 [−3.0, +3.1] |
| D1 | −2.2 [−5.4, +1.0] | −13.6 [−26.8, −0.5] | +3.2 [+0.5, +6.1] |
| D5 | +0.4 [−2.1, +2.9] | +8.2 [+4.9, +11.5] | −1.4 [−3.7, +0.8] |
| N1 | −3.8 [−6.2, −1.5] | −16.6 [−28.3, −4.6] | +0.6 [−1.1, +2.4] |
| N2 | −3.0 [−4.5, −1.4] | +2.5 [−3.1, +8.2] | −0.3 [−1.1, +0.5] |
| N3 | −1.0 [−2.2, +0.2] | +5.2 [+2.7, +7.7] | +0.3 [−0.4, +1.0] |
| Bare-call accuracy | +3.6 [+0.1, +7.1] | +6.7 [−6.3, +19.6] | −8.4 [−14.0, −3.0] |

The pairs differ in both directions, and the largest differences are harms that are larger on the private sets (the display on OpsDeck, −96.6) or helps that are larger there (descriptions and retrieval on OpsDeck). Most of each tool-catalogue difference, apart from about half of the display's, is not explained by headroom (Table Y.5).

**Table Y.4.** Exploratory: the open − closed shift at matched difficulty (points; 90% HKSJ intervals), by covariate and with or without ScotLease, and the common slope per point of headroom (all seven datasets). D3 and D4 are very heterogeneous between datasets, so their intervals are wide.

| Technique | Headroom, all | Headroom, no ScotLease | Log-odds, all | Log-odds, no ScotLease | Slope |
|---|---|---|---|---|---|
| D2 | −1.0 [−3.7, +1.7] | −1.1 [−5.2, +3.0] | −3.2 [−17.1, +10.7] | −1.3 [−9.8, +7.2] | +1.05 |
| D3 | +10.0 [−16.7, +36.7] | +10.0 [−26.7, +46.6] | +18.6 [−19.4, +56.7] | +12.8 [−20.0, +45.7] | −2.16 |
| D4 | −1.5 [−16.3, +13.3] | +2.0 [−13.5, +17.4] | −0.3 [−15.6, +14.9] | +1.4 [−14.1, +17.0] | +0.11 |
| D1 | −1.5 [−4.8, +1.9] | −2.0 [−6.2, +2.2] | −3.1 [−11.2, +5.0] | −2.8 [−8.5, +3.0] | +0.73 |
| D5 | +1.3 [−3.3, +5.9] | +1.6 [−4.7, +7.9] | +3.1 [−3.5, +9.8] | +2.2 [−4.0, +8.3] | −0.43 |
| N1 | −3.3 [−6.0, −0.6] | −2.9 [−6.3, +0.6] | −4.6 [−13.8, +4.6] | −3.9 [−10.4, +2.7] | +0.55 |
| N2 | −1.9 [−3.8, −0.1] | −1.6 [−4.6, +1.4] | −2.0 [−5.4, +1.5] | −1.6 [−4.8, +1.5] | +0.20 |
| N3 | +0.7 [−1.6, +2.9] | +0.7 [−2.5, +3.8] | +0.6 [−2.0, +3.1] | +0.7 [−2.5, +4.0] | −0.03 |

Without ScotLease, and on bare-call log-odds, the N1 shift's interval spans zero, so the descriptions difference depends on the ceiling set and on how difficulty is measured.

**Table Y.5.** OpsDeck-24 against MetaTool, the two tool catalogues (points). Headroom is 30.6 points on OpsDeck and 23.9 on MetaTool; the explained part is the common slope times the difference in headroom.

| Technique | OpsDeck | MetaTool | Raw gap | Explained by headroom | Remaining [90%] |
|---|---|---|---|---|---|
| D2 | −66.6 | −68.3 | +1.7 | +7.0 | −5.3 [−22.3, +11.7] |
| D3 | −96.6 | −68.7 | −27.9 | −14.4 | −13.5 [−23.8, −3.3] |
| D4 | −7.8 | −12.4 | +4.6 | +0.7 | +3.9 [−0.9, +8.6] |
| D1 | +27.0 | +13.4 | +13.6 | +4.9 | +8.7 [−3.3, +20.7] |
| D5 | −17.1 | −8.9 | −8.2 | −2.9 | −5.3 [−8.7, −2.0] |
| N1 | +25.0 | +8.4 | +16.6 | +3.7 | +12.9 [+2.0, +23.9] |
| N2 | +2.5 | +5.0 | −2.5 | +1.3 | −3.8 [−8.9, +1.3] |
| N3 | −4.2 | +1.1 | −5.2 | −0.2 | −5.0 [−7.4, −2.6] |

**Y.4 The names experiment.** MetaTool's tools were renamed to one word (the first content word, or the second where the first collides) and to two spaced words ("Weather Tool"); OpsDeck's names were cut to the function word ("Queue") or the invented brand word ("Mossgate"). The hypotheses, fixed before the run, were: one-word names lose accuracy (H-E1); descriptions add more on OpsDeck than on MetaTool (H-E2); brand-only names score near ids alone (H-E3); and on OpsDeck the gap between ids and names, both with descriptions, is smaller than on MetaTool (H-E4).

**Table Y.6.** The names experiment on Jev 1.13 (accuracy points, 90% intervals; secondary).

| Dataset | Contrast | Effect [90% CI] | Accuracy: treatment; control |
|---|---|---|---|
| MetaTool | E1: One-word vs two-word names | −10.7 [−17.7, −3.9] | 63.9%; 74.6% |
| MetaTool | E2: Two-word + description vs two-word | +10.7 [+4.0, +17.2] | 85.2%; 74.6% |
| MetaTool | E3: Two-word vs original names | −1.5 [−4.3, +1.2] | 74.6%; 76.1% |
| MetaTool | E4: Ids + description vs names + description | −0.8 [−2.6, +1.1] | 83.7%; 84.5% |
| OpsDeck-24 | E1: One-word (function word) vs two-word names | +0.4 [−3.4, +4.2] | 69.8%; 69.4% |
| OpsDeck-24 | E2: Two-word + description vs two-word | +25.0 [+14.2, +35.8] | 94.4%; 69.4% |
| OpsDeck-24 | E5: One-word (brand word) vs two-word names | −63.7 [−74.5, −52.9] | 5.8%; 69.4% |
| OpsDeck-24 | E4: Ids + description vs names + description | 0.0 [−0.4, +0.4] | 94.4%; 94.4% |

H-E1 held on MetaTool but not for OpsDeck's function words, which kept the meaning of the name. H-E2 and H-E3 held: descriptions added more on OpsDeck, and brand-only names fell to 5.8%, near the 2.8% of ids alone on OpsDeck. H-E4 is not resolved: both gaps are within a point of zero. A larger names-over-ids advantage on MetaTool, which would have pointed to a memorised name-to-query link, did not appear.

**Y.5 Cost and deviations.** Generation cost $5.55 on the ledger ($3.67 as reported by the vendors), the pilot $0.30 and the blind definitions $0.02; Run 9's Jev requests cost $5.85, $1.00 of it for the private-set requests sent after the outage. Deviations, each recorded in `reports/run9/design.md`: (1) the plan asked for a stop after the pilot for the author's approval; the author had approved the full run in advance, so it went ahead without that stop; (2) the battery was cut to the eight techniques and the names experiment, and the rest of the original battery is costed but not run; (3) the open-twin check could not read the CFPB stream, so it covers every open dataset except CFPB (the domains do not overlap); (4) for 13 of CLINC150's 150 labels the blind definition fell back to the label name; (5) the ledger records validation at the token price, above the vendor-reported cost; (6) a TypeSafe outage interrupted the private-set requests; a relaunch under the same manifest on 2026-11-12 sent only the 24,300 missing requests and completed all four private sets, and every analysis uses only items complete in both arms of a contrast; (7) the difficulty adjustment was added after the first results and is exploratory.

**Y.6 Per-dataset effects with intervals.**

**Table Y.7.** Every Run 9 effect on Jev 1.13 by dataset (accuracy points; 90% wild-cluster intervals with gold classes resampled; the last row is bare-call accuracy in percent). Only items complete in both arms of a contrast enter it; `run9_effects.csv` gives the item and class counts.

| Dataset | D1 | D2 | D3 | D4 | D5 | N1 | N2 | N3 | Bare (%) |
|---|---|---|---|---|---|---|---|---|---|
| CLINC150 (V) | +6.4 [+4.1, +8.7] | −91.8 [−94.4, −89.2] | −55.3 [−58.8, −51.9] | −23.9 [−25.4, −22.4] | −8.5 [−10.1, −6.9] | −1.0 [−2.7, +0.7] | −1.3 [−2.2, −0.5] | −0.1 [−0.7, +0.5] | 92.6 [90.2, 94.9] |
| LEDGAR | +3.3 [+0.5, +6.2] | −88.1 [−97.5, −78.6] | −24.6 [−30.9, −18.3] | −5.0 [−7.8, −2.2] | −3.7 [−5.4, −1.9] | −0.4 [−1.4, +0.6] | −0.4 [−1.1, +0.4] | +0.1 [−0.5, +0.7] | 91.4 [85.8, 96.9] |
| MetaTool | +13.4 [+7.6, +19.1] | −68.3 [−81.3, −55.5] | −68.7 [−76.5, −60.9] | −12.4 [−15.2, −9.6] | −8.9 [−11.5, −6.3] | +8.4 [+2.8, +14.0] | +5.0 [+2.3, +7.7] | +1.1 [+0.4, +1.7] | 76.1 [69.8, 82.3] |
| KitchenOps-80 | +8.6 [+6.4, +10.8] | −87.7 [−91.0, −84.2] | −70.3 [−74.1, −66.5] | −19.5 [−21.2, −17.9] | −8.9 [−10.8, −6.9] | +2.8 [+1.2, +4.4] | +1.7 [+0.3, +3.0] | +0.9 [−0.2, +1.9] | 89.0 [86.4, 91.5] |
| OpsDeck-24 | +27.0 [+14.7, +39.2] | −66.6 [−78.6, −54.3] | −96.6 [−97.9, −95.4] | −7.8 [−9.2, −6.4] | −17.1 [−19.2, −15.0] | +25.0 [+14.3, +35.9] | +2.5 [−3.0, +7.9] | −4.2 [−6.6, −1.7] | 69.4 [58.3, 81.1] |
| ScotLease-25 | +0.1 [−0.3, +0.5] | −98.1 [−100.2, −96.0] | −31.5 [−39.0, −24.1] | −5.1 [−6.4, −3.7] | −2.3 [−3.9, −0.6] | −1.0 [−2.4, +0.4] | −0.1 [−0.2, +0.1] | −0.2 [−0.5, +0.1] | 99.8 [99.6, 100.0] |
| BeamDesk-14 | +4.7 [+2.0, +7.5] | −90.2 [−95.2, −85.2] | −26.1 [−33.3, −18.7] | −17.7 [−19.6, −15.8] | −3.0 [−5.1, −1.0] | +1.6 [−1.9, +5.0] | +2.0 [−2.2, +6.1] | +0.5 [−0.3, +1.2] | 95.0 [92.2, 97.6] |

Codes: D1, Retrieved kNN-20 examples vs bare; D2, Cryptic ids vs readable names; D3, Three wrong labels vs three correct (display); D4, One rival vs distinct rivals (k = 2, 3); D5, 30% confusable pool noise vs clean pool; N1, Descriptions on readable names vs names; N2, True class shares stated vs none; N3, Persona and politeness wrappers vs bare.

**Table Y.8.** The pre-specified pooled comparison with Holm p-values (dataset-equal means; open − closed with classes resampled within each dataset; Holm over the eight techniques; ranked by the size of the open effect).

| Technique | Open [90% CI] | Closed [90% CI] | Open − closed [90% CI] | p (Holm) |
|---|---|---|---|---|
| D2: Cryptic ids vs readable names | −82.7 [−88.6, −77.0] | −85.6 [−89.0, −82.2] | +2.9 [−3.7, +9.6] | 1.000 |
| D3: Three wrong labels vs three correct (display) | −49.5 [−52.9, −46.0] | −56.1 [−58.8, −53.4] | +6.6 [+2.3, +11.0] | 0.075 |
| D4: One rival vs distinct rivals (k = 2, 3) | −13.8 [−15.1, −12.4] | −12.5 [−13.2, −11.8] | −1.2 [−2.8, +0.3] | 0.944 |
| D1: Retrieved kNN-20 examples vs bare | +7.7 [+5.5, +9.9] | +10.1 [+7.0, +13.2] | −2.4 [−6.0, +1.2] | 1.000 |
| D5: 30% confusable pool noise vs clean pool | −7.0 [−8.1, −5.9] | −7.8 [−8.7, −6.9] | +0.8 [−0.6, +2.2] | 1.000 |
| N1: Descriptions on readable names vs names | +2.3 [+0.4, +4.3] | +7.1 [+4.4, +9.9] | −4.8 [−8.0, −1.5] | 0.119 |
| N2: True class shares stated vs none | +1.1 [+0.1, +2.1] | +1.5 [0.0, +3.0] | −0.4 [−2.2, +1.3] | 1.000 |
| N3: Persona and politeness wrappers vs bare | +0.4 [0.0, +0.7] | −0.8 [−1.5, −0.1] | +1.1 [+0.4, +1.9] | 0.090 |

Against the fixed criteria: no confirmed effect flips sign (one null did: the wrappers, +0.4 [0.0, +0.7] open, lower end +0.01, and −0.8 [−1.5, −0.1] closed, both within about a point of zero); no open − closed difference passes Holm (the smallest Holm p is 0.075, for D3); no masked null (descriptions on names help on both sides); Spearman 1.00 [0.98, 1.00], or 1.00 [0.94, 1.00] without D2 and D3, so the ranking is preserved. Bare-call accuracy, pooled open − closed: −1.6 [−5.7, +2.5] (open 86.7%, closed 88.3%).

**Y.7 Generation method in outline.**

* *Generation prompt* (one class per batch; 10 items for short-text sets, 6 for long): the setting and its glossary of invented names; the target class and its private brief, not to be quoted; the public definitions of its two confusable neighbours under "must not be confused with"; for 30% of batches a near-miss instruction to share vocabulary or context with one neighbour while still belonging clearly to the target; one line per item fixing its persona, style, length range and spelling; the dataset's rules (for clauses, one clause type with defined terms and no heading; for tools, never name a catalogue tool); no two items starting with the same three words; JSON output. About 5% of items were asked to mention one other topic in passing, and are flagged.
* *System prompt* (generators): write realistic evaluation data, every item clearly in the target class, in the voice of real people rather than of the guidance; never use real brand, product, company, facility, court-case or person names.
* *Validator prompt*: assign each text to exactly one label of the full label guide (name, definition, typical content), or UNCLEAR if no label or two labels fit equally; 8 to 15 texts from mixed classes per request, in a seeded order.
* *Request settings*: data collection denied at the provider; JSON responses; reasoning disabled (Haiku) or minimal (Gemini), after a pilot in which hidden reasoning truncated Haiku's JSON.
* *Pilot* (about 100 items per dataset, two rounds): validator agreement 93 to 100% after the prompt fixes, duplicates 0 to 2%; one OpsDeck brief that collided with a neighbour was rewritten.
* *Firewall*: items exist only in the private run folder and the local response cache; no item text appears in any public file, figure or appendix; the observation tags of Run 9 differ from earlier runs', so the never-sent scans of Runs 3 to 8 are unchanged. Jev 1.13 saw the items through TypeSafe's API, whose policy on training with API traffic was not checked.
* *Residual risks*: Jev 1.13's backbone is undisclosed and could share a family with a generator; the label sets, definitions and briefs were written with Claude (the same vendor as one generator, not a tested model); validation by language models keeps items that such models label consistently, which can make the private sets easier and less noisy than human-labelled benchmarks.

**Y.8 Label sets** (public names; definitions and briefs are in the run's specification file, and only the names and definitions are shown to models).

* *KitchenOps-80* (80): `allergen_matrix`, `allergy_order_alert`, `blast_chiller_cycle`, `book_engineer`, `brine_ratio`, `call_service`, `cancel_timer`, `cleaning_schedule`, `clock_in`, `clock_out`, `combi_program`, `convert_units`, `cover_count`, `date_label_print`, `descale_due`, `discard_record`, `dishwasher_status`, `doneness_check`, `dough_proofing`, `eighty_six`, `equipment_needed`, `fire_course`, `fix_broken_sauce`, `fryer_oil_change`, `frying_temperature`, `hold_course`, `incident_report`, `jump_to_step`, `knife_cut_spec`, `log_cooling_curve`, `log_core_temp`, `log_fridge_temp`, `next_step`, `nutrition_estimate`, `order_status`, `overtime_hours`, `pause_cook_mode`, `pest_sighting`, `place_order`, `plating_spec`, `portion_cost`, `preheat_oven`, `prep_list`, `previous_step`, `price_check`, `probe_calibration`, `read_full_recipe`, `receive_delivery`, `recipe_lookup`, `recipe_update`, `record_waste`, `refire_dish`, `repeat_step`, `report_fault`, `report_sickness`, `request_leave`, `resting_time`, `rota_lookup`, `sanitiser_check`, `scale_recipe`, `set_par_level`, `set_timer`, `shift_swap`, `sous_vide_settings`, `specials_info`, `start_break`, `start_cook_mode`, `station_assignment`, `step_ingredients`, `stock_clarification`, `stock_level`, `stocktake`, `substitute_ingredient`, `sugar_stages`, `supplier_contact`, `table_status`, `ticket_times`, `time_remaining`, `training_module`, `transfer_stock`.
* *OpsDeck-24* (24): Ashby Gate, Blythe Pulse, Brannick Flags, Cindle Artifacts, Dunmore Edge, Ferrow Resolve, Graymark Pager, Harlow Registry, Kelda Snapshot, Larkspur Cron, Marrick Plan, Mossgate Queue, Orrin Migrate, Ostrel Runner, Penwyn Stream, Quillet Config, Quorra Logs, Sarn Surge, Sefton Metrics, Tarrow Keyring, Tessaly Flow, Tolland Spend, Velmar Deploy, Wrenfield Status.
* *ScotLease-25* (25): Alterations, Assignation And Subletting, Break Option, Cautionary Obligation, Consent To Registration, Dilapidations, Governing Law And Prorogation, Insurance, Interest On Late Payment, Irritancy, Ish And Entry, Keep Open, Landlord's Access, Landlord's Hypothec, Notices, Permitted Use, Rent And Payment Dates, Rent Cesser, Rent Review, Repairing Obligations, Service Charge, Tacit Relocation, VAT And LBTT, Warrandice, Whole Agreement.
* *BeamDesk-14* (14): Accelerator Operations, Beam Delivery Optics, Chemistry Lab Support, Controls Software, Cryogenics, Data Pipeline, Detector Support, Mechanical Workshop, Motion Control, Radiation Safety, Sample Environment, Site Access And Training, User Office And Proposals, Vacuum Systems.

**Y.9 Figures.**

![Figure Y1. Run 9, pooled effects by side. Dot-and-interval chart, one row per technique ranked by the open effect: blue dot = pooled effect on the three open datasets, orange square = pooled effect on the four closed datasets, with 90% intervals; a vertical line at zero.](figures/run9_paired.png)

![Figure Y2. Run 9, open against closed pooled effects. Scatter of the eight techniques: x = pooled open effect, y = pooled closed effect, in accuracy points, with 90% interval whiskers and a dashed y = x line; points near the line mean the effect is the same on open and closed data.](figures/run9_scatter.png)

![Figure Y3. Run 9, every dataset's effect. Eight small panels, one per technique: each dataset's effect with its 90% interval, open datasets in blue circles and closed datasets in orange squares, and a vertical line at zero.](figures/run9_panels.png)

![Figure Y4. Run 9, exploratory: effect against bare-call accuracy (the paper's Figure 6). Eight panels, one per technique: x = the dataset's bare-call accuracy, y = the technique's effect, open datasets as blue circles and closed as orange squares (ScotLease hollow, a ceiling dataset), with 90% intervals and two parallel fitted lines (solid open, dashed closed) from a meta-regression on headroom; each title gives the open - closed shift at matched headroom.](figures/run9_effect_vs_bare.png)

Sources: `experiments/results/run9_*.csv` and `run9_rank.json`; figures from `run9_analysis.py`; every number the paper quotes is listed with its file and column by `experiments/run9_paper_numbers.py` (`reports/run9/paper_v29_numbers.md`, from the complete Run 9 files of 2026-11-12).

## References (extended appendix)

Numbers [1] to [68] are the entries of the paper's reference list, with the same numbers; [E1] to [E81] are cited only in this extended appendix (some, such as Beno, Kang et al., Card et al., Fei et al. and Zhao et al., are also in the paper's list under its own numbers [69] to [89]). Within each block, entries are alphabetical, then later additions. Entries not cited in this document are omitted. All 2026 entries except Vaccaro 2026 (an ICML 2026 position paper) are preprints. arXiv identifiers, titles and authors were checked against the arXiv API, and journal entries against Crossref, in November 2026. Brom 2026, Iqbal 2026, Liu 2026, Lucca 2026, Song 2026, Xu 2026 (JevOut) and Knopov & Shvai 2026 were read at abstract level only; every claim made about them is stated in their abstracts. Sharma 2026 (TypedBench) and Sun 2026 were read in full, and Beno 2026 was checked against its full text (21 available hosted decision models and 2 prompted general models; a 22nd was retired). Holm 1979 has no Crossref DOI and is cited by its JSTOR stable URL. [62] is vendor documentation read on 2026-11-09.

[1] Alexandari, Kundaje, Shrikumar, Maximum Likelihood with Bias-Corrected Calibration is Hard-To-Beat at Label Shift Adaptation (2019), ICML 2020; arXiv:1901.06852.
[2] Basil et al., Prompting Science Report 4: Playing Pretend: Expert Personas Don't Improve Factual Accuracy (2025), arXiv:2512.05858.
[3] Brom, Confidence Is Not a Promise: A Reference Audit of Typed Decision Models (2026), arXiv:2610.36311.
[4] Cameron, Gelbach, Miller, Bootstrap-Based Improvements for Inference with Clustered Errors (2008), Review of Economics and Statistics 90(3):414-427, doi:10.1162/rest.90.3.414.
[5] Casanueva et al., Efficient Intent Detection with Dual Sentence Encoders (2020), NLP4ConvAI Workshop 2020; arXiv:2003.04807.
[6] Chalkidis et al., LexGLUE: A Benchmark Dataset for Legal Language Understanding in English (2021), ACL 2022; arXiv:2110.00976.
[7] Clark et al., BoolQ: Exploring the Surprising Difficulty of Natural Yes/No Questions (2019), NAACL 2019; arXiv:1905.10044.
[9] Edwards, Camacho-Collados, Language Models for Text Classification: Is In-Context Learning Enough? (2024), LREC-COLING 2024; arXiv:2403.17661.
[10] Gao, Fisch, Chen, Making Pre-trained Language Models Better Few-shot Learners (2021), ACL 2021; arXiv:2012.15723.
[11] Golchin, Surdeanu, Time Travel in LLMs: Tracing Data Contamination in Large Language Models (2023), ICLR 2024; arXiv:2308.08493.
[12] Halawi, Denain, Steinhardt, Overthinking the Truth: Understanding how Language Models Process False Demonstrations (2023), ICLR 2024; arXiv:2307.09476.
[13] Han et al., Understanding Emergent In-Context Learning from a Kernel Regression Perspective (2023), TMLR 2025; arXiv:2305.12766.
[14] Hines et al., Defending Against Indirect Prompt Injection Attacks With Spotlighting (2024), arXiv:2403.14720.
[15] Holm, A Simple Sequentially Rejective Multiple Test Procedure (1979), Scandinavian Journal of Statistics 6(2):65-70, https://www.jstor.org/stable/4615733.
[16] Huang et al., MetaTool Benchmark for Large Language Models: Deciding Whether to Use Tools and Which to Use (2023), ICLR 2024; arXiv:2310.03128.
[17] Hughes et al., Best-of-N Jailbreaking (2024), arXiv:2412.03556.
[18] Iqbal, Nasim, Saleem, Typed Decision Models under Prevalence Shift: Decision Training, Calibration, and Implicit Priors (2026), arXiv:2610.26325.
[19] Kittler, Hatef, Duin, Matas, On Combining Classifiers (1998), IEEE Transactions on Pattern Analysis and Machine Intelligence 20(3):226-239, doi:10.1109/34.667881.
[20] Kossen, Gal, Rainforth, In-Context Learning Learns Label Relationships but Is Not Conventional Learning (2023), ICLR 2024; arXiv:2307.12375.
[22] Le Scao, Rush, How Many Data Points is a Prompt Worth? (2021), NAACL 2021; arXiv:2103.08493.
[24] Ling, Xue, Ye, Jev in the Wild: A Data-Driven Analysis of the Jev Model's Functionality, Applications and Ecosystem (2026), arXiv:2609.30216.
[25] Liu et al., What Makes Good In-Context Examples for GPT-3? (2021), arXiv:2101.06804.
[26] Liu, Wang, Xiao, FlipJev: Fast Black-Box Red Teaming Finds Universal Adversarial Suffixes for Typed Decision Models (2026), arXiv:2610.38895.
[27] Lucca, Measure Before You Train: Typed Decision Models vs. a Classical Baseline vs. a Generative LLM for Routing a Personal Multilingual Inbox (2026), arXiv:2610.32955.
[28] Lyu et al., Z-ICL: Zero-Shot In-Context Learning with Pseudo-Demonstrations (2022), ACL 2023; arXiv:2212.09865.
[29] Mazzoni, Failla, Benchmarking System One Models in Online Moderation (2026), arXiv:2610.07953.
[30] Meincke et al., Prompting Science Report 3: I'll pay you or I'll kill you -- but will you care? (2025), arXiv:2508.00614.
[31] Milios, Reddy, Bahdanau, In-Context Learning for Text Classification with Many Labels (2023), arXiv:2309.10954.
[32] Min et al., Rethinking the Role of Demonstrations: What Makes In-Context Learning Work? (2022), EMNLP 2022; arXiv:2202.12837.
[33] Mosbach, Pimentel, Ravfogel, Klakow, Elazar, Few-shot Fine-tuning vs. In-context Learning: A Fair Comparison and Evaluation (2023), Findings of ACL 2023; arXiv:2305.16938.
[34] Nasr et al., The Attacker Moves Second: Stronger Adaptive Attacks Bypass Defenses Against Llm Jailbreaks and Prompt Injections (2025), arXiv:2510.09023.
[35] Qwen Team, Qwen2.5 Technical Report (2024), arXiv:2412.15115.
[36] Rajput, Chauhan, Kosaraju, Does a Hosted Decision Model Respect Irrelevant Alternatives? A Pre-Registered Test of Option-Set Dependence in Jev (2026), arXiv:2610.16655.
[37] Ramírez, Lindemann, Birch, Titov, Cache & Distil: Optimising API Calls to Large Language Models (2023), Findings of ACL 2024; arXiv:2310.13561.
[38] Reimers, Gurevych, Sentence-BERT: Sentence Embeddings using Siamese BERT-Networks (2019), EMNLP-IJCNLP 2019; arXiv:1908.10084.
[39] Rubin, Herzig, Berant, Learning To Retrieve Prompts for In-Context Learning (2022), NAACL 2022; arXiv:2112.08633.
[40] Saerens, Latinne, Decaestecker, Adjusting the outputs of a classifier to new a priori probabilities: a simple procedure (2002), Neural Computation 14(1):21-41, doi:10.1162/089976602753284446.
[41] Sainz et al., NLP Evaluation in trouble: On the Need to Measure LLM Data Contamination for each Benchmark (2023), Findings of EMNLP 2023; arXiv:2310.18018.
[42] Schuirmann, A comparison of the two one-sided tests procedure and the power approach for assessing the equivalence of average bioavailability (1987), Journal of Pharmacokinetics and Biopharmaceutics 15(6):657-680, doi:10.1007/BF01068419.
[43] Sharma et al., TypedBench: A Benchmark for Calibration, Framing Sensitivity, and Cost in System One Decision Models (2026), arXiv:2610.11392.
[44] Sun et al., Type-Safe Is Not Error-Free: Typed Decision Models Follow the Option Name, Not the Definition Bound to It (2026), arXiv:2609.26758.
[45] Tunstall et al., Efficient Few-Shot Learning Without Prompts (2022), arXiv:2209.11055.
[46] Varshney, Baral, Model Cascading: Towards Jointly Improving Efficiency and Accuracy of NLP Systems (2022), EMNLP 2022; arXiv:2210.05528.
[48] Wang et al., MiniLM: Deep Self-Attention Distillation for Task-Agnostic Compression of Pre-Trained Transformers (2020), NeurIPS 2020; arXiv:2002.10957.
[49] Webb, Reworking Wild Bootstrap-Based Inference for Clustered Errors (2023), Canadian Journal of Economics 56(3):839-858, doi:10.1111/caje.12661.
[50] Wei et al., Larger language models do in-context learning differently (2023), arXiv:2303.03846.
[51] Wu, Chang, Yan, Poisoned into Action: Context Attacks on Typed Decision Workflows (2026), arXiv:2610.15537.
[52] Xiao et al., C-Pack: Packed Resources For General Chinese Embeddings (2023), SIGIR 2024; arXiv:2309.07597.
[53] Xu et al., JevOut: Natural Context Can Flip Decision Models (2026), arXiv:2609.30243.
[54] Yin et al., Should We Respect LLMs? A Cross-Lingual Study on the Influence of Prompt Politeness on LLM Performance (2024), arXiv:2402.14531.
[55] Yoo et al., Ground-Truth Labels Matter: A Deeper Look into Input-Label Demonstrations (2022), EMNLP 2022; arXiv:2205.12685.
[56] Zheng et al., When "A Helpful Assistant" Is Not Really Helpful: Personas in System Prompts Do Not Improve Performances of Large Language Models (2023), Findings of EMNLP 2024; arXiv:2311.10054.
[58] Owen, The Pigeonhole Bootstrap (2007), Annals of Applied Statistics 1(2):386-411, doi:10.1214/07-AOAS122.
[59] Xie et al., An Explanation of In-context Learning as Implicit Bayesian Inference (2021), ICLR 2022; arXiv:2111.02080.
[60] Wang et al., Label Words are Anchors: An Information Flow Perspective for Understanding In-Context Learning (2023), EMNLP 2023; arXiv:2305.14160.
[61] Olsson et al., In-context Learning and Induction Heads (2022), arXiv:2209.11895.
[62] TypeSafe, System One, Primitives (Questions) and AI primer (2026), product documentation, https://docs.typesafe.ai/concepts/system-one.md, https://docs.typesafe.ai/primitives.md ("evaluated independently") and https://docs.typesafe.ai/introduction/machine-learning-primer.md (accessed 2026-11-09).
[63] Hendel, Geva, Globerson, In-Context Learning Creates Task Vectors (2023), Findings of EMNLP 2023; arXiv:2310.15916.
[64] Todd, Li, Sen Sharma, Mueller, Wallace, Bau, Function Vectors in Large Language Models (2023), ICLR 2024; arXiv:2310.15213.
[65] Xu, Xu, Wang, Liu, Zhu, McAuley, Small Models are Valuable Plug-ins for Large Language Models (2023), arXiv:2305.08848.
[66] von Oswald et al., Transformers learn in-context by gradient descent (2022), arXiv:2212.07677.
[67] Lipton, Wang, Smola, Detecting and Correcting for Label Shift with Black Box Predictors (2018), ICML 2018; arXiv:1802.03916.
[68] Wang, Zhu, Saxon, Steyvers, Wang, Large Language Models Are Latent Variable Models: Explaining and Finding Good Demonstrations for In-Context Learning (2023), NeurIPS 2023; arXiv:2301.11916.
[E1] Abbas et al., Enhancing In-context Learning via Linear Probe Calibration (2024), AISTATS 2024; arXiv:2401.12406.
[E2] Agarwal et al., Many-Shot In-Context Learning (2024), NeurIPS 2024; arXiv:2404.11018.
[E3] Agrawal, Mamidi, Presentation Sensitivity in Typed Decision Models for Subjective Text Evaluation (2026), arXiv:2611.06384.
[E4] Angelopoulos et al., Learn then Test: Calibrating Predictive Algorithms to Achieve Risk Control (2021), arXiv:2110.01052.
[E5] Angelopoulos et al., Conformal Risk Control (2022), arXiv:2208.02814.
[E6] Azizi, Baghaei Potraghloo, Pedram, Labels Override Definitions in Jev-Style Typed Decision Models (2026), arXiv:2610.02586.
[E7] Azizi, Baghaei Potraghloo, Pedram, One Word Opens the Gate: The Option-Channel Attack on Typed Decision Models as Agent Guardrails (2026), arXiv:2610.12292.
[E8] Beno, Decision Models as Policy Gates for Coding Agents: Explicit Policy Boundaries Improve Detection and Reduce False Alarms (2026), arXiv:2611.02155.
[E9] Bertini Baldassini et al., What Makes Multimodal In-Context Learning Work? (2024), CVPR 2024 Workshop on Prompting in Vision; arXiv:2404.15736.
[E10] Bertsch et al., In-Context Learning with Long-Context Models: An In-Depth Exploration (2024), NAACL 2025; arXiv:2405.00200.
[E11] Birur et al., JevBreak: Your Model, Their Decision (2026), arXiv:2611.03759.
[E12] Bouthillier et al., Accounting for Variance in Machine Learning Benchmarks (2021), MLSys 2021; arXiv:2103.03098.
[E13] Buckmann, Hill, Logistic Regression makes small LLMs strong and explainable "tens-of-shot" classifiers (2024), arXiv:2408.03414.
[E14] Card et al., With Little Power Comes Great Responsibility (2020), EMNLP 2020; arXiv:2010.06595.
[E15] Chen, Zaharia, Zou, FrugalGPT: How to Use Large Language Models While Reducing Cost and Improving Performance (2023), TMLR 2024; arXiv:2305.05176.
[E16] Chen et al., StruQ: Defending Against Prompt Injection with Structured Queries (2024), USENIX Security 2025; arXiv:2402.06363.
[E17] Cheng et al., Exploring the Robustness of In-Context Learning with Noisy Labels (2024), arXiv:2404.18191.
[E18] Debenedetti et al., Defeating Prompt Injections by Design (2025), arXiv:2503.18813.
[E19] Deußer et al., Evaluating and Benchmarking the System One Model Jev (2026), arXiv:2609.37647.
[E20] Elangovan, He, Verspoor, Memorization vs. Generalization: Quantifying Data Leakage in NLP Performance Evaluation (2021), EACL 2021; arXiv:2102.01818.
[E21] Fei et al., Mitigating Label Biases for In-context Learning (2023), ACL 2023; arXiv:2305.19148.
[E22] Greshake et al., Not what you've signed up for: Compromising Real-World LLM-Integrated Applications with Indirect Prompt Injection (2023), arXiv:2302.12173.
[E23] Gupta et al., How Robust are LLMs to In-Context Majority Label Bias? (2023), arXiv:2312.16549.
[E24] Han et al., Prototypical Calibration for Few-shot Learning of Language Models (2022), arXiv:2205.10183.
[E25] He et al., Data Poisoning for In-context Learning (2024), NAACL 2025; arXiv:2402.02160.
[E26] Holtzman et al., Surface Form Competition: Why the Highest Probability Answer Isn't Always Right (2021), arXiv:2104.08315.
[E27] Hu et al., JevAdvBench: A Benchmark and Black-Box Attacks for Reinforcement Learning for Calibrated Decisions Models (2026), arXiv:2609.31142.
[E28] Iscan, Scaffold, Not Vocabulary? A Controlled, Two-Tier, Pre-Registered Study of a Popperian Code-Generation Skill (2026), arXiv:2606.06454.
[E29] Jiang et al., Generative Calibration for In-context Learning (2023), Findings of EMNLP 2023; arXiv:2310.10266.
[E30] Jin et al., PubMedQA: A Dataset for Biomedical Research Question Answering (2019), EMNLP-IJCNLP 2019; arXiv:1909.06146.
[E31] Kang et al., In-Context Learning with Noisy Labels (2024), arXiv:2411.19581.
[E32] Khandelwal et al., Generalization through Memorization: Nearest Neighbor Language Models (2020), ICLR 2020; arXiv:1911.00172.
[E33] Kim, Yang, Jung, Persona is a Double-edged Sword: Mitigating the Negative Impact of Role-playing Prompts in Zero-shot Reasoning Tasks (2024), arXiv:2408.08631.
[E34] Knopov, Shvai, Equivalence testing and run-count design for stochastic machine-learning experiments (2026), arXiv:2610.23700.
[E35] Kohavi, Longbotham, Sommerfield, Henne, Controlled experiments on the web: survey and practical guide (2009), Data Mining and Knowledge Discovery 18(1):140-181, doi:10.1007/s10618-008-0114-1.
[E36] Lakens, Equivalence Tests: A Practical Primer for t Tests, Correlations, and Meta-Analyses (2017), Social Psychological and Personality Science 8(4):355-362, doi:10.1177/1948550617697177.
[E37] Lan et al., DecisionRobust: Benchmarking Robustness for JEV Style Decision Models Across Text and Vision (2026), arXiv:2610.19118.
[E38] Lewis, Stenetorp, Riedel, Question and Answer Test-Train Overlap in Open-Domain Question Answering Datasets (2020), arXiv:2008.02637.
[E39] Li et al., One-Layer Transformer Provably Learns One-Nearest Neighbor In Context (2024), arXiv:2411.10830.
[E40] Li et al., Long-context LLMs Struggle with Long In-context Learning (2024), arXiv:2404.02060.
[E41] Lippi et al., CLAUDETTE: an Automated Detector of Potentially Unfair Clauses in Online Terms of Service (2019), Artificial Intelligence and Law; arXiv:1805.01217.
[E42] Liu et al., Formalizing and Benchmarking Prompt Injection Attacks and Defenses (2023), USENIX Security 2024; arXiv:2310.12815.
[E43] Lu et al., Fantastically Ordered Prompts and Where to Find Them: Overcoming Few-Shot Prompt Order Sensitivity (2021), ACL 2022; arXiv:2104.08786.
[E44] Luo et al., Nudge the Judge: Uncovering Program Decision Hijacking in Real-World Jev Applications (2026), arXiv:2610.18612.
[E45] Ma et al., Large Language Model Is Not a Good Few-shot Information Extractor, but a Good Reranker for Hard Samples! (2023), Findings of EMNLP 2023; arXiv:2303.08559.
[E46] Malo et al., Good Debt or Bad Debt: Detecting Semantic Orientations in Economic Texts (2013), arXiv:1307.5336.
[E47] Markov et al., A Holistic Approach to Undesired Content Detection in the Real World (2022), arXiv:2208.03274.
[E48] Miller, Adding Error Bars to Evals: A Statistical Approach to Language Model Evaluations (2024), arXiv:2411.00640.
[E49] Mizrahi et al., State of What Art? A Call for Multi-Prompt LLM Evaluation (2024), TACL; arXiv:2401.00595.
[E50] Mohammadi et al., Do LLMs Adhere to Label Definitions? Examining Their Receptivity to External Label Definitions (2025), EMNLP 2025; arXiv:2509.02452.
[E51] Northcutt, Jiang, Chuang, Confident Learning: Estimating Uncertainty in Dataset Labels (2021), Journal of Artificial Intelligence Research; arXiv:1911.00068.
[E52] Pan et al., What In-Context Learning "Learns" In-Context: Disentangling Task Recognition and Task Learning (2023), Findings of ACL 2023; arXiv:2305.09731.
[E53] Pecher, Srba, Bielikova, Comparing Specialised Small and General Large Language Models on Text Classification: 100 Labelled Samples to Achieve Break-Even Performance (2024), EMNLP 2025; arXiv:2402.12819.
[E54] Rafe, Das, Benchmarking System One decision models against trained classifiers and language models for automated decision gates (2026), arXiv:2610.00346.
[E55] Randl et al., CICLe: Conformal In-Context Learning for Largescale Multi-Class Food Risk Classification (2024), Findings of ACL 2024; arXiv:2403.11904.
[E56] Romano, Sesia, Candès, Classification with Valid and Adaptive Coverage (2020), NeurIPS 2020; arXiv:2006.02544.
[E57] Ross, Mahabaleshwarkar, Suhara, When2Call: When (not) to Call Tools (2025), arXiv:2504.18851.
[E58] Sclar et al., Quantifying Language Models' Sensitivity to Spurious Features in Prompt Design or: How I learned to start worrying about prompt formatting (2024), ICLR 2024; arXiv:2310.11324.
[E59] Shah, Paturi, Chava, Trillion Dollar Words: A New Financial Dataset, Task & Market Analysis (2023), ACL 2023; arXiv:2305.07972.
[E60] Shi et al., kNN-Prompt: Nearest Neighbor Zero-Shot Inference (2022), arXiv:2205.13792.
[E61] Song et al., Understanding Jev-Style System One Models: Does Structure Reduce Selection Bias? (2026), arXiv:2610.35826.
[E62] Su et al., Selective Annotation Makes Language Models Better Few-Shot Learners (2022), ICLR 2023; arXiv:2209.01975.
[E63] Tang, Zheng, Typed Decision Models: An Early Evidence Audit and Evaluation Checklist (2026), arXiv:2609.32160.
[E64] Vaccaro, Preregistration for Experiments with AI Agents (2026), ICML 2026 position paper; arXiv:2606.11217.
[E65] Vishwakarma et al., Prune 'n Predict: Optimizing LLM Decision-making with Conformal Prediction (2025), ICML 2025; arXiv:2501.00555.
[E66] Wallace et al., The Instruction Hierarchy: Training LLMs to Prioritize Privileged Instructions (2024), arXiv:2404.13208.
[E67] Webson, Pavlick, Do Prompt-Based Models Really Understand the Meaning of their Prompts? (2022), NAACL 2022; arXiv:2109.01247.
[E68] Wu, Lim, Decision Hijacking: Prompt Injection Attacks on Jev's Typed Probabilistic Decisions (2026), arXiv:2609.28613.
[E69] Xu et al., kNN Prompting: Beyond-Context Learning with Calibration-Free Nearest Neighbor Inference (2023), ICLR 2023; arXiv:2303.13824.
[E70] Yi et al., Benchmarking and Defending Against Indirect Prompt Injection Attacks on Large Language Models (2024), KDD 2025; arXiv:2312.14197.
[E71] Zhan et al., Adaptive Attacks Break Defenses Against Indirect Prompt Injection Attacks on LLM Agents (2025), Findings of NAACL 2025; arXiv:2503.00061.
[E72] Zhang et al., AnyJev Technical Report (2026), arXiv:2610.00831.
[E73] Zhao et al., Calibrate Before Use: Improving Few-Shot Performance of Language Models (2021), ICML 2021; arXiv:2102.09690.
[E74] Zhao et al., Universal Vulnerabilities in Large Language Models: Backdoor Attacks for In-context Learning (2024), arXiv:2401.05949.
[E75] Zhou et al., Batch Calibration: Rethinking Calibration for In-context Learning and Prompt Engineering (2023), ICLR 2024; arXiv:2309.17249.
[E76] Zou et al., PoisonedRAG: Knowledge Corruption Attacks to Retrieval-Augmented Generation of Large Language Models (2024), USENIX Security 2025; arXiv:2402.07867.
[E77] Hinton, Training Products of Experts by Minimizing Contrastive Divergence (2002), Neural Computation 14(8):1771-1800, doi:10.1162/089976602760128018.
[E78] Chan et al., Data Distributional Properties Drive Emergent In-Context Learning in Transformers (2022), NeurIPS 2022; arXiv:2205.05055.
[E79] Reddy, The mechanistic basis of data dependence and abrupt learning in an in-context classification task (2023), arXiv:2312.03002.
[E80] Bansal et al., Rethinking the Role of Scale for In-Context Learning: An Interpretability-based Case Study at 66 Billion Scale (2022), ACL 2023; arXiv:2212.09095.
[E81] Salewski, Alaniz, Rio-Torto, Schulz, Akata, In-Context Impersonation Reveals Large Language Models' Strengths and Biases (2023), NeurIPS 2023; arXiv:2305.14930.

